The low-redshift intergalactic medium as seen in archival legacy Hubble/STIS and FUSE data

We present a comprehensive catalog of ultraviolet HST/STIS and FUSE absorbers in the low-redshift IGM at z<0.4. The catalog draws from the extensive literature on IGM absorption, and it reconciles discrepancies among previous catalogs through a critical evaluation of all reported absorption features in light of new HST/COS data. We report on 746 HI absorbers down to a rest-frame equivalent width of 12 milliAngstroms over a maximum redshift path length Deltaz=5.38. We also confirm 111 OVI absorbers, 29 CIV absorbers, and numerous absorption features due to other metal ions. We characterize the distribution of absorber line frequency as a function of column density as a power law, dN/dz \propto N^{-beta}, where beta=2.08+-0.12 for OVI and beta=1.68+-0.03 for HI. Utilizing a more sophisticated accounting technique than past work, the catalog accounts for ~43% of the baryons: 24+-2% in the photoionized Ly-alpha forest and 19+-2% in the WHIM as traced by OVI. We discuss the large systematic effects of various assumed metallicities and ionization states on these calculations, and we implement recent simulation results in our estimates.

==> anc/tab4.txt <==
      3C249 1596.95  0.31364      Ly_alpha   1  n  148.1   7.8  0.0       06  n  13.0  0.6  0.0     23    21.0                       
      3C249 1591.56  0.30920      Ly_alpha   2  n   30.0   3.0  0.0       02  n   8.0  1.0  0.0     02    29.0                       
      3C249 1590.21  0.30809      Ly_alpha   3  n  262.0  17.0  0.0       02  n  33.0  1.0  0.0     02    29.0                       
      3C249 1589.95  0.30788      Ly_alpha   4  n   68.0  19.0  0.0       02  n  22.0  4.0  0.0     02    29.0                       
      3C249 1573.39  0.29426      Ly_alpha   5  n   40.0   8.0  0.0       02  n  10.0  1.0  0.0     02    28.9                       
      3C249 1544.16  0.27021      Ly_alpha   6  n   73.0  16.0  0.0       02  ~  43.0  0.0  0.0     02    47.9                       
      3C249 1539.82  0.26664      Ly_alpha   7  n   96.0   8.0  0.0       02  n  67.0 19.0  0.0     02    51.2                       
      3C249 1537.49  0.26473      Ly_alpha   8  n  210.0  19.0  0.0       02  n  33.0  2.0  0.0     02    44.5                       
      3C249 1532.51  0.27021 Si_III_1206.5   9  n   18.0   6.0  0.0       02  ~  19.0  0.0  0.0     02    44.2                       
      3C249 1515.64  0.24676      Ly_alpha  10  n  451.6  16.1 16.6     0206  n  39.0  1.0  0.0     02    51.1                       
      3C249 1512.24  0.24396      Ly_alpha  11  n  473.0  23.0  0.0       02  n  56.0  2.0  0.0     02    55.4                       
      3C249 1511.47  0.24332      Ly_alpha  12  n  317.0  27.0  0.0       02  n  53.0  3.0  0.0     02    55.4                       
      3C249 1510.34  0.24239      Ly_alpha  13  n  176.0  20.0  0.0       02  n  41.0  3.0  0.0     02    55.4                       
      3C249 1505.34  0.23828      Ly_alpha  14  n  164.0  25.0  0.0       02  n  14.0  1.0  0.0     02    56.1                       
      3C249 1504.27  0.24681 Si_III_1206.5  15  n   22.0   9.0  0.0       23  n   6.8  3.1  0.0     23    55.7                       
      3C249 1459.93  0.20093      Ly_alpha  16  n   78.0  18.0  0.0       02  n  12.0  2.0  0.0     02    57.2                       
      3C249 1459.63  0.20068      Ly_alpha  17  n  312.0  11.0  0.0       02  n  34.0  3.0  0.0     02    57.2                       
      3C249 1458.69  0.17371    N_V_1242.8  18  <   17.0   0.0  0.0       02      0.0  0.0  0.0           58.4                       
      3C249 1455.10  0.19695      Ly_alpha  19  n   57.0   4.0  0.0       02  ~  43.0  0.0  0.0     02    42.5                       
      3C249 1454.02  0.17371    N_V_1238.8  18  n   29.0   4.0  0.0       02  n  24.0  7.0  0.0     02    43.3                       
      3C249 1441.77  0.18599      Ly_alpha  20  n   53.0  10.0  0.0       02  n  23.0  4.0  0.0     02    35.9                       
      3C249 1429.54  0.17593      Ly_alpha  21  n  238.0  36.0  0.0       02  n  39.0  6.0  0.0     02    49.8                       
      3C249 1429.06  0.17553      Ly_alpha  22  n  244.0  39.0  0.0       02  n  41.0  6.0  0.0     02    49.8                       
      3C249 1426.84  0.17371      Ly_alpha  23  n   49.0  12.0  0.0       02  n  29.0  5.0  0.0     02    27.0                       
      3C249 1423.54  0.17099      Ly_alpha  24  n   34.3   9.8  0.0       23  n  23.1  5.3  0.0     23    27.0                       
      3C249 1412.80  0.17099 Si_III_1206.5  25  n   16.0   3.0  0.0       02  ~  10.0  0.0  0.0     02    31.5                       
      3C249 1410.87  0.16057      Ly_alpha  26  n   73.0  10.0  0.0       02  n  29.0  3.0  0.0     02    31.2                       
      3C249 1396.38  0.24396 Fe_III_1122.5  27  n   16.0   3.0  0.0       02  ~   4.0  0.0  0.0     02    24.8                       
      3C249 1391.01  0.11925    N_V_1242.8  28  <   10.0   0.0  0.0       02      0.0  0.0  0.0           32.0                       
      3C249 1388.09  0.14183      Ly_alpha  29  n  278.0  10.0  0.0       02  n  38.0  1.0  0.0     02    31.3                       
      3C249 1386.55  0.11925    N_V_1238.8  28  n   11.0   2.0  0.0       02  ~  15.0  0.0  0.0     02    32.5                       
      3C249 1384.73  0.13907      Ly_alpha  30  n   27.0   9.0  0.0       02  n  25.0  7.0  0.0     02    31.9                       
      3C249 1379.42  0.13470      Ly_alpha  31  n   64.0   3.0  0.0       02  n  65.0  2.0  0.0     02    25.1                       
      3C249 1368.50  0.12572      Ly_alpha  32  n  373.0  21.0  0.0       02  n  31.0  1.0  0.0     02    28.7                       
      3C249 1368.07  0.12536      Ly_alpha  33  n  151.0  21.0  0.0       02  n  43.0  5.0  0.0     02    28.7                       
      3C249 1363.05  0.31364   O_VI_1037.6  34  n   22.1  11.4  0.0       06  n  14.0  2.4  0.0     23    24.7                       
      3C249 1360.64  0.11925      Ly_alpha  35  n  130.0   6.0  0.0       02  n  25.0  1.0  0.0     02    29.1                       
      3C249 1358.04  0.11711      Ly_alpha  36  n  117.0   8.0  0.0       02  n  57.0  6.0  0.0     02    29.1                       
      3C249 1357.30  0.30809   O_VI_1037.6  37  n  147.0   7.0  0.0       02  n  20.0  1.0  0.0     02    24.8                       
      3C249 1357.08  0.30788   O_VI_1037.6  38  n   42.0  18.0  0.0       02  n  24.0  9.0  0.0     02    24.8                       
      3C249 1355.58  0.31364   O_VI_1031.9  34  n   58.8  10.6  0.0       06  n  13.0  1.0  0.0     02    24.6                       
      3C249 1349.85  0.30809   O_VI_1031.9  37  n  168.0  27.0  0.0       02  ~  36.0  0.0  0.0     02    34.6                       
      3C249 1349.64  0.30788   O_VI_1031.9  38  n   67.0  28.0  0.0       02  n  23.0  8.0  0.0     02    34.6                       
      3C249 1347.42  0.31363       Ly_beta   1  n   59.6   4.6  0.0       23  n  13.5  0.9  0.0     23    30.0             Ly_alpha  
      3C249 1342.88  0.30920       Ly_beta   2  <   14.0   0.0  0.0       02      0.0  0.0  0.0           30.0                       
      3C249 1341.74  0.30809       Ly_beta   3  n   48.0   7.0  0.0       02  n  20.0  2.0  0.0     02    29.4                       
      3C249 1341.52  0.30788       Ly_beta   4  n   21.0   4.0  0.0       02  n   9.0  2.0  0.0     02    29.4                       
      3C249 1337.74  0.10041      Ly_alpha  40  n   81.0  11.0  0.0       02  n  38.0  3.0  0.0     02    34.8                       
      3C249 1327.55  0.29426       Ly_beta   5  n   11.0   2.0  0.0       02  ~  17.0  0.0  0.0     02    31.1                       
      3C249 1313.58  0.08054      Ly_alpha  41  n  187.0  10.0  0.0       02  n  36.0  1.0  0.0     02    40.8                       
      3C249 1302.88  0.27021       Ly_beta   6  <   10.0   0.0  0.0       02      0.0  0.0  0.0           27.8                       
      3C249 1299.22  0.26664       Ly_beta   7  n   27.0   5.0  0.0       02  ~  62.0  0.0  0.0     02    24.3                       
      3C249 1297.26  0.26473       Ly_beta   8  n   51.0   7.0  0.0       02  n  22.0  3.0  0.0     02    25.2                       
      3C249 1293.65  0.24676   O_VI_1037.6  42  n   34.8   3.5  2.2     0206  n  20.0  4.0  0.0     02    25.5                       
      3C249 1291.67  0.06252      Ly_alpha  43  n   97.0   5.0  0.0       02  n  13.0  0.0  0.0     02    29.5                       
      3C249 1286.56  0.24676   O_VI_1031.9  42  n   86.7   9.1  0.0       06  ~  30.0  0.0  0.0     23    31.2                       
      3C249 1285.44  0.05739      Ly_alpha  44  n   78.0  13.0  0.0       02  n  24.0  2.0  0.0     02    36.7                       
      3C249 1284.54  0.05665      Ly_alpha  45  n   78.0  13.0  0.0       02  n  24.0  2.0  0.0     02    36.7                       
      3C249 1281.73  0.14183 Fe_III_1122.5  46  n   36.0   4.0  0.0       02  n  19.0  5.0  0.0     02    28.4                       
      3C249 1278.82  0.24675       Ly_beta  10  n  167.0  13.0  0.0       02  n  40.0  3.0  0.0     02    25.9                       
      3C249 1278.47  0.05166      Ly_alpha  47  n  291.0  15.0  0.0       02  n  35.0  1.0  0.0     02    30.7                       
      3C249 1275.96  0.24396       Ly_beta  11  n  106.0   3.0  0.0       02  n  68.0  1.0  0.0     02    26.6                       
      3C249 1275.30  0.24332       Ly_beta  12  n   58.0   6.0  0.0       02  n  62.0  8.0  0.0     02    26.6                       
      3C249 1274.35  0.24239       Ly_beta  13  n   40.0   2.0  0.0       02  n  33.0  0.0  0.0     02    26.6                       
      3C249 1270.13  0.23828       Ly_beta  14  n   26.0   3.0  0.0       02  n  18.0 10.0  0.0     02    26.5                       
      3C249 1253.25  0.03091      Ly_alpha  48  n   36.0  12.0  0.0       02  n  24.0  7.0  0.0     02    34.5                       
      3C249 1249.66  0.02796      Ly_alpha  49  n  244.0  16.0  0.0       02  n  34.0  1.0  0.0     02    33.0                       
      3C249 1244.14  0.10834 Fe_III_1122.5  50  n   15.0   1.0  0.0       02  ~  17.0  0.0  0.0     02    30.0                       
      3C249 1242.71  0.02224      Ly_alpha  51  n  232.0  16.0  0.0       02  n  46.0  2.0  0.0     02    32.4                       
      3C249 1235.33  0.27021      Ly_gamma   6  <   10.0   0.0  0.0       02      0.0  0.0  0.0           28.6                       
      3C249 1231.82  0.20093       Ly_beta  16  <   24.0   0.0  0.0       02      0.0  0.0  0.0           29.0                       
      3C249 1231.56  0.20068       Ly_beta  17  n   62.0   8.0  0.0       02  n  26.0  6.0  0.0     02    29.0                       
      3C249 1227.74  0.19695       Ly_beta  19  <   10.0   0.0  0.0       02      0.0  0.0  0.0           29.0                       
      3C249 1225.21  0.00785      Ly_alpha  52  n   40.0   6.0  0.0       02  n  26.0  8.0  0.0     02    62.7                       
      3C249 1212.51  0.24675      Ly_gamma  10  <  629.0   0.0  0.0       02      0.0  0.0  0.0         3394.8                       
      3C249 1206.18  0.17593       Ly_beta  21  <  463.0   0.0  0.0       02      0.0  0.0  0.0           51.3                       
      3C249 1205.77  0.17553       Ly_beta  22  n   62.0  15.0  0.0       02  n  30.0  4.0  0.0     02    51.3                       
      3C249 1203.90  0.17371       Ly_beta  23  <   17.0   0.0  0.0       02      0.0  0.0  0.0           51.3                       
      3C249 1201.11  0.17099       Ly_beta  24  <   17.0   0.0  0.0       02      0.0  0.0  0.0           51.0                       
      3C249 1171.20  0.14183       Ly_beta  29  <   59.0   0.0  0.0       02      0.0  0.0  0.0           72.1                       
      3C249 1167.95  0.20093      Ly_gamma  16  <   59.0   0.0  0.0       02      0.0  0.0  0.0           81.4                       
      3C249 1167.71  0.20068      Ly_gamma  17  <   59.0   0.0  0.0       02      0.0  0.0  0.0           81.4                       
      3C249 1163.89  0.13470       Ly_beta  31  <   65.0   0.0  0.0       02      0.0  0.0  0.0           96.2                       
      3C249 1154.68  0.12572       Ly_beta  32  n  175.0  47.0  0.0       02  n  36.0 17.0  0.0     02    82.9                       
      3C249 1154.31  0.12536       Ly_beta  33  n   74.0  10.0  0.0       02  n  24.0 10.0  0.0     02    74.1                       
      3C249 1148.04  0.11925       Ly_beta  35  <   60.0   0.0  0.0       02      0.0  0.0  0.0           81.2                       
      3C249 1145.84  0.11711       Ly_beta  36  <   60.0   0.0  0.0       02      0.0  0.0  0.0           81.2                       
      3C249 1143.77  0.11509       Ly_beta  53  <   58.0   0.0  0.0       02      0.0  0.0  0.0           71.6                       
      3C249 1143.64  0.17593      Ly_gamma  21  <   55.0   0.0  0.0       02      0.0  0.0  0.0           67.9                       
      3C249 1136.85  0.10834       Ly_beta  54  <   47.0   0.0  0.0       02      0.0  0.0  0.0           58.5                       
      3C249 1128.71  0.10041       Ly_beta  40  <   46.0   0.0  0.0       02      0.0  0.0  0.0           65.4                       
      3C249 1116.83  0.17593      Ly_delta  21  <   41.0   0.0  0.0       02      0.0  0.0  0.0           60.7                       
      3C249 1108.33  0.08054       Ly_beta  41  <   40.0   0.0  0.0       02      0.0  0.0  0.0           58.4                       
      3C249 1094.80  0.12572      Ly_gamma  32  n   64.0  12.0  0.0       02  n  59.0  5.0  0.0     02    69.9                       
      3C249 1094.45  0.12536      Ly_gamma  33  <   44.0   0.0  0.0       02      0.0  0.0  0.0           69.9                       
      3C249 1089.85  0.06252       Ly_beta  43  <   43.0   0.0  0.0       02      0.0  0.0  0.0           60.0                       
      3C249 1078.71  0.05166       Ly_beta  47  <  284.0   0.0  0.0       02      0.0  0.0  0.0           70.6                       
      3C249 1068.80  0.12536      Ly_delta  33  <   76.0   0.0  0.0       02      0.0  0.0  0.0           46.2                       
      3C249 1054.40  0.02796       Ly_beta  49  n   70.0   9.0  0.0       02  ~  38.0  0.0  0.0     02    51.0                       
      3C249 1050.86  0.08054      Ly_gamma  41  <  184.0   0.0  0.0       02      0.0  0.0  0.0           67.4                       
      3C249 1048.53  0.02224       Ly_beta  51  n   62.0  18.0  0.0       02  ~  35.0  0.0  0.0     02    71.1                       
      3C249 1033.77  0.00785       Ly_beta  52  <   38.0   0.0  0.0       02      0.0  0.0  0.0           51.6                       
      3C249 1022.78  0.05166      Ly_gamma  47  <   37.0   0.0  0.0       02      0.0  0.0  0.0           48.8                       
      3C249  998.81  0.05166      Ly_delta  47  <  112.0   0.0  0.0       02      0.0  0.0  0.0          147.6                       
      3C273 1407.49  0.15779      Ly_alpha   1  n   25.0   3.0  0.0       06  n  21.0  2.0  0.0     16     8.3                       
      3C273 1393.89  0.14660      Ly_alpha   2  <  499.0   0.0  0.0       24      0.0  0.0  0.0            7.3                       
      3C273 1385.17  0.13943      Ly_alpha   3  n    6.0   1.0  0.0       02  n  14.0  2.0  0.0     02     9.2                       
      3C273 1361.62  0.12006      Ly_alpha   4  n  123.4   3.7  1.1   020607  n  22.0  1.0  0.0     02     7.7                       
      3C273 1348.64  0.10938      Ly_alpha   5  n   16.0   1.0  0.0       02  n  22.0  4.0  0.0     02     9.3                       
      3C273 1325.21  0.09011      Ly_alpha   7  n   79.0   2.0  0.0       02  n  28.0  1.0  0.0     02    10.3                       
      3C273 1324.84  0.08980      Ly_alpha   8  n   86.0   4.0  0.0       02  n  46.0  2.0  0.0     02    10.3                       
      3C273 1322.21  0.08764      Ly_alpha   9  n   55.0   1.0  0.0       02  n  42.0  2.0  0.0     02     9.8                       
      3C273 1307.30  0.07537      Ly_alpha  10  n   21.0   1.0  0.0       02  n  24.0  1.0  0.0     02    12.5                       
      3C273 1296.59  0.06656      Ly_alpha  11  n  321.0   3.0  0.0       02  n  35.0  1.0  0.0     02    10.1                       
      3C273 1292.85  0.06349      Ly_alpha  12  n   58.0   4.0  0.0       02  n  28.0  1.0  0.0     02    10.1                       
      3C273 1289.23  0.06051      Ly_alpha  13  n    9.0   2.0  0.0       02  n  18.0  3.0  0.0     02     8.9                       
      3C273 1276.44  0.04999      Ly_alpha  14  n   33.0   1.0  0.0       02  n  25.0  2.0  0.0     02    10.3                       
      3C273 1275.24  0.04900      Ly_alpha  15  n  143.0   3.0 11.4       02  n  28.0  1.0  0.0     02    10.3                       
      3C273 1272.37  0.04664      Ly_alpha  16  n   10.0   1.0  0.0       02  ~  21.0  0.0  0.0     02    10.5                       
      3C273 1263.54  0.03938      Ly_alpha  17  n   18.0   1.0  0.0       02  ~  28.0  0.0  0.0     02     9.9                       
      3C273 1255.54  0.03280      Ly_alpha  18  n   35.0   2.0  0.0       02  n  24.0  1.0  0.0     02    11.1                       
      3C273 1251.48  0.02946      Ly_alpha  19  n  127.0   4.0  4.0       02  n  38.0  1.0  0.0     02    13.9                       
      3C273 1247.59  0.02626      Ly_alpha  20  n   46.0   3.0  0.0       02  n  28.0  1.0  0.0     02    13.9                       
      3C273 1224.96  0.00764      Ly_alpha  21  n   43.0   5.0  0.0       02  n  60.0 10.0  0.0     02    15.5                       
      3C273 1224.59  0.00734      Ly_alpha  22  n   28.0   7.0  0.0       02  n  45.0 14.0  0.0     02    15.5                       
      3C273 1222.10  0.00529      Ly_alpha  23  n  365.0   6.0  0.0       02  n  27.0  1.0  0.0     02  1223.4                       
      3C273 1219.76  0.00337      Ly_alpha  24  n  382.5   6.5  7.6     0206  n  36.0  1.0  0.0     02  1223.4                       
      3C273 1194.76  0.15779   O_VI_1031.9  25  n   28.2   6.3  0.0       06  n  15.0  5.0  0.0     16    11.9                       
      3C273 1183.21  0.14660   O_VI_1031.9  26  <    3.0   0.0  0.0       24      0.0  0.0  0.0           17.8                       
      3C273 1176.09  0.14660       Ly_beta   2  n   65.0  14.0  3.3       02  n  35.0  7.0  0.0     02    18.5                       
      3C273 1168.74  0.13943       Ly_beta   3  <   13.0   0.0  0.0       02      0.0  0.0  0.0           20.2                       
      3C273 1162.18  0.12005   O_VI_1037.6  27  n   17.8   2.9  2.4 02030607  n  11.0  8.0  0.0     24    19.3                       
      3C273 1155.80  0.12004   O_VI_1031.9  27  n   25.3   3.0  2.4 02030607  n  11.0  6.0  0.0     24    19.2                       
      3C273 1148.88  0.12007       Ly_beta   4  n   25.3   6.3  2.3     0207  n  18.0  8.0  0.0     02    14.8                       
      3C273 1137.92  0.10938       Ly_beta   5  <   10.0   0.0  0.0       02      0.0  0.0  0.0           14.7                       
      3C273 1131.18  0.09017   O_VI_1037.6  29  n   14.1   5.0  1.4     0607  n  27.0 14.9  0.0     23    14.6                       
      3C273 1125.03  0.09022   O_VI_1031.9  29  n   16.0   3.2  0.0       06  n  19.7 14.4  0.0     23    18.2                       
      3C273 1120.25  0.14660   C_III_977.0  30  <    2.0   0.0  0.0       24      0.0  0.0  0.0           17.7                       
      3C273 1118.15  0.09011       Ly_beta   7  <   10.0   0.0  0.0       02      0.0  0.0  0.0           18.6                       
      3C273 1117.83  0.08980       Ly_beta   8  n   11.0   3.0  0.0       02  n  33.0  4.0  0.0     02    18.6                       
      3C273 1115.62  0.08764       Ly_beta   9  <   10.0   0.0  0.0       02      0.0  0.0  0.0           18.6                       
      3C273 1115.11  0.14660      Ly_gamma   2  n   17.0   6.6  4.0     0207  n  29.0 13.0  0.0     02    11.9                       
      3C273 1106.67  0.06655   O_VI_1037.6  31  <   11.0   0.0  0.0       24      0.0  0.0  0.0           12.7                       
      3C273 1103.03  0.07537       Ly_beta  10  <   16.0   0.0  0.0       02      0.0  0.0  0.0           12.1                       
      3C273 1100.60  0.06655   O_VI_1031.9  31  <    9.0   0.0  0.0       24      0.0  0.0  0.0           12.1                       
      3C273 1094.36  0.12010   C_III_977.0  32  <   18.2   0.0  0.0       23      0.0  0.0  0.0           14.9                       
      3C273 1093.99  0.06656       Ly_beta  11  n   88.0  20.0 14.6       02  n  36.0  8.0  0.0     02    16.4                       
      3C273 1090.85  0.06349       Ly_beta  12  <   11.0   0.0  0.0       02      0.0  0.0  0.0           16.4                       
      3C273 1089.31  0.12007      Ly_gamma   4  <    5.0   0.0  0.0       24      0.0  0.0  0.0           15.5                       
      3C273 1088.98  0.14660      Ly_delta   2  <   38.0   0.0  0.0       02      0.0  0.0  0.0           52.6                       
      3C273 1088.43  0.04897   O_VI_1037.6  33  <   24.0   0.0  0.0       24      0.0  0.0  0.0           57.5                       
      3C273 1087.79  0.06051       Ly_beta  13  <   41.0   0.0  0.0       02      0.0  0.0  0.0           56.8                       
      3C273 1082.17  0.13943      Ly_delta   3  <    8.0   0.0  0.0       02      0.0  0.0  0.0           12.6                       
      3C273 1077.00  0.04999       Ly_beta  14  <    9.0   0.0  0.0       02      0.0  0.0  0.0           12.8                       
      3C273 1075.97  0.04899       Ly_beta  15  n   22.0   6.9  0.0     0207  n  27.0 14.0  0.0     02    12.8                       
      3C273 1073.56  0.04664       Ly_beta  16  <    9.0   0.0  0.0       02      0.0  0.0  0.0           12.8                       
      3C273 1068.19  0.02946   O_VI_1037.6  34  <   13.0   0.0  0.0       24      0.0  0.0  0.0           14.2                       
      3C273 1066.12  0.03938       Ly_beta  17  <    9.0   0.0  0.0       02      0.0  0.0  0.0           14.0                       
      3C273 1065.07  0.09012   C_III_977.0  35  <   22.9   0.0  0.0       07      0.0  0.0  0.0           16.5                       
      3C273 1062.34  0.02947   O_VI_1031.9  34  <   14.0   0.0  0.0       24      0.0  0.0  0.0           17.4                       
      3C273 1059.37  0.03280       Ly_beta  18  <   11.0   0.0  0.0       02      0.0  0.0  0.0           17.2                       
      3C273 1055.94  0.02947       Ly_beta  19  n   30.1   5.0  1.9     0207  n  49.0  9.0  0.0     02    12.0                       
      3C273 1052.66  0.02626       Ly_beta  20  n   26.0   2.0  0.0       02  n  44.0  2.0  0.0     02    12.0                       
      3C273 1045.54  0.00764   O_VI_1037.6  36  <    9.0   0.0  0.0       02      0.0  0.0  0.0           14.2                       
      3C273 1043.15  0.00533   O_VI_1037.6  37  <    5.0   0.0  0.0       24      0.0  0.0  0.0           14.0                       
      3C273 1042.04  0.06655   C_III_977.0  38  <    2.0   0.0  0.0       24      0.0  0.0  0.0           13.2                       
      3C273 1041.09  0.00338   O_VI_1037.6  39  <   29.9   0.0  0.0       07      0.0  0.0  0.0           14.0                       
      3C273 1039.81  0.00764   O_VI_1031.9  36  n   14.0   4.0  0.0       02  n  25.0  9.0  0.0     02    14.0                       
      3C273 1035.40  0.00337   O_VI_1031.9  39  n   26.6   4.1  2.8   020607  n  28.0  0.0  0.0     02    12.1                       
      3C273 1033.56  0.00764       Ly_beta  21  <   10.0   0.0  0.0       02      0.0  0.0  0.0           17.4                       
      3C273 1033.25  0.00734       Ly_beta  22  <   10.0   0.0  0.0       02      0.0  0.0  0.0           17.4                       
      3C273 1031.15  0.00529       Ly_beta  23  <  281.0   0.0  0.0       02      0.0  0.0  0.0           16.6                       
      3C273 1029.20  0.00339       Ly_beta  24  <  161.0   0.0  0.0       02      0.0  0.0  0.0           16.3                       
      3C273 1005.81  0.02947   C_III_977.0  40  <    7.0   0.0  0.0       24      0.0  0.0  0.0           17.3                       
      3C273 1001.19  0.02946      Ly_gamma  19  <   12.0   0.0  0.0       02      0.0  0.0  0.0           17.2                       
      3C273  982.23  0.00530   C_III_977.0  41  <   73.6   0.0  0.0       07      0.0  0.0  0.0           41.4                       
      3C273  980.29  0.00335   C_III_977.0  42  <   58.0   0.0  0.0       24      0.0  0.0  0.0           41.4                       
      3C273  977.72  0.02946      Ly_delta  19  <  177.0   0.0  0.0       02      0.0  0.0  0.0           53.1                       
      3C273  977.70  0.00530      Ly_gamma  23  n  189.5  13.1  4.5     0207  n  40.0  2.0  0.0     02    54.3                       
      3C273  975.83  0.00339      Ly_gamma  24  <   38.0   0.0  0.0       02      0.0  0.0  0.0           54.3                       
      3C273  954.79  0.00530      Ly_delta  23  n  161.1  11.3  5.1     0207  n  28.0  3.0  0.0     02    52.9                       
      3C273  952.96  0.00339      Ly_delta  24  <   37.0   0.0  0.0       02      0.0  0.0  0.0           52.9                       
      3C273  942.68  0.00520    Ly_epsilon  23  n  198.3  43.7  0.0       23  n  31.5  6.0  0.0     23    55.8                       
      3C273  935.58  0.00519       Ly_zeta  23  n  130.7  24.1 10.4     0723  n  25.2  6.5  0.0     23    37.6                       
      3C273  927.95  0.00520      Ly_theta  23  n  123.2  24.5 13.8     0723  n  28.1  7.9  0.0     23    38.3                       
      3C351 1701.87  0.22106  Si_IV_1393.8   1  n  143.2  15.1  0.0       23  n  12.3  1.3  0.0     23    47.5                       
      3C351 1701.73  0.22096  Si_IV_1393.8   2  n   65.0  19.7  0.0       23  n   7.2  2.6  0.0     23    47.5                       
      3C351 1701.63  0.22089  Si_IV_1393.8   3  n   78.2  53.4  0.0       23  n  15.1  5.5  0.0     23    47.5                       
      3C351 1685.43  0.35615    N_V_1242.8   4  <   39.0   0.0  0.0       02      0.0  0.0  0.0           27.0                       
      3C351 1680.03  0.35615    N_V_1238.8   4  n   18.0   1.0  0.0       02  ~  19.0  0.0  0.0     02    27.5                       
      3C351 1651.57  0.35857      Ly_alpha   5  n   63.0   3.0  0.0       02  n  50.0  4.0  0.0     02    24.0                       
      3C351 1648.63  0.35615      Ly_alpha   6  n   34.0   9.0  0.0       02  n  23.0  5.0  0.0     02    24.0                       
      3C351 1644.79  0.35299      Ly_alpha   7  n  296.0  11.0  0.0       02  n  34.0  1.0  0.0     02    27.5                       
      3C351 1637.42  0.34693      Ly_alpha   8  n   36.0  13.0  0.0       02  n  20.0  6.0  0.0     02    32.1                       
      3C351 1629.44  0.22098   C_II_1334.5   9  n  332.4  51.3  0.0       23  n  16.9  1.6  0.0     23    30.8                       
      3C351 1612.99  0.32683      Ly_alpha  10  n   64.0   6.0  0.0       02  n  21.0  4.0  0.0     02    41.5                       
      3C351 1611.04  0.32523      Ly_alpha  11  n   35.0  11.0  0.0       02  n  22.0  6.0  0.0     02    36.9                       
      3C351 1605.73  0.32086      Ly_alpha  12  n  365.0  26.0  0.0       02  n  31.0  1.0  0.0     02    38.0                       
      3C351 1600.89  0.31688      Ly_alpha  13  n  169.5  20.5  0.0       23  n  21.7  2.4  0.0     23    34.2                       
      3C351 1600.49  0.31655      Ly_alpha  14  n  393.0 137.1  0.0       23  n  27.0  6.7  0.0     23    34.2                       
      3C351 1600.13  0.31625      Ly_alpha  15  n  221.4  47.9  0.0       23  n  25.0  4.6  0.0     23    34.2                       
      3C351 1570.99  0.29228      Ly_alpha  16  n   28.0   1.0  0.0       02  ~  15.0  0.0  0.0     02    34.1                       
      3C351 1568.55  0.29028      Ly_alpha  17  n  198.0  16.0  0.0       02  n  27.0  1.0  0.0     02    34.1                       
      3C351 1563.75  0.26229    N_V_1238.8  18  n   11.0   3.0  0.0       02  ~  10.0  0.0  0.0     02    26.9                       
      3C351 1563.27  0.28593      Ly_alpha  19  n  201.2  14.0  0.0       23  n  36.4  2.3  0.0     23    26.4                       
      3C351 1562.70  0.28546      Ly_alpha  20  n  107.5  17.6  0.0       23  n  39.2  4.8  0.0     23    26.4                       
      3C351 1560.88  0.28397      Ly_alpha  21  n  335.0  20.0  0.0       02  n  34.0  1.0  0.0     02    25.7                       
      3C351 1560.48  0.28364      Ly_alpha  22  n  216.0  18.0  0.0       02  n  29.0  2.0  0.0     02    25.7                       
      3C351 1539.05  0.22106  Si_II_1260.4  23  n  144.1  19.3  0.0       23  ~  13.0  0.0  0.0     23    28.5                       
      3C351 1538.95  0.22098  Si_II_1260.4  24  n  162.4 144.7  0.0       23  n  12.5  8.6  0.0     23    28.5                       
      3C351 1538.81  0.22087  Si_II_1260.4  25  n   66.2  18.8  0.0       23  n   6.8  1.7  0.0     23    28.5                       
      3C351 1534.53  0.26229      Ly_alpha  26  n  171.0  20.0  0.0       02  n  19.0  2.0  0.0     02    26.0                       
      3C351 1534.26  0.26207      Ly_alpha  27  n  145.0  32.0  0.0       02  n  22.0  3.0  0.0     02    26.0                       
      3C351 1532.86  0.26092      Ly_alpha  28  n   41.0   2.0  0.0       02  ~  29.0  0.0  0.0     02    26.0                       
      3C351 1531.39  0.25971      Ly_alpha  29  n  128.0   3.0  0.0       02  n  39.0  0.0  0.0     02    27.6                       
      3C351 1519.64  0.25004      Ly_alpha  30  n   45.0   3.0  0.0       02  ~  36.0  0.0  0.0     02    22.6                       
      3C351 1517.05  0.24791      Ly_alpha  31  n   38.0   2.0  0.0       02  n  16.0  5.0  0.0     02    27.4                       
      3C351 1516.48  0.08106  Si_IV_1402.7  32  n   25.0   9.0  0.0       02  n  19.0  7.0  0.0     02    31.6                       
      3C351 1506.74  0.08106  Si_IV_1393.8  32  n   40.0   9.0  0.0       02  n  14.0  3.0  0.0     02    27.1                       
      3C351 1505.60  0.24791 Si_III_1206.5  33  n   16.0   2.0  0.0       02  ~  11.0  0.0  0.0     02    23.4                       
      3C351 1486.25  0.22258      Ly_alpha  34  n  252.0  12.0  0.0       02  n  42.0  4.0  0.0     02    25.9                       
      3C351 1485.62  0.22206      Ly_alpha  35  n  202.0  21.0  0.0       02  n  47.0  7.0  0.0     02    25.9                       
      3C351 1484.35  0.22101      Ly_alpha  36  n  934.8  12.3  4.8     0206  ~  70.0  0.0  0.0     23    25.9                       
      3C351 1480.86  0.21814      Ly_alpha  37  n  130.8  13.0 11.8     0206  n  79.0  1.0  0.0     02    31.1                       
      3C351 1473.03  0.22091 Si_III_1206.5  38  n  312.0   1.0  0.0       02  n  21.0  1.0  0.0     02    29.3                       
      3C351 1457.05  0.22104  Si_II_1193.3  23  n  126.4  27.6  0.0       23  n  12.5  2.0  0.0     23    26.8                       
      3C351 1456.95  0.22095  Si_II_1193.3  24  n   80.5  37.9  0.0       23  n   6.9  3.1  0.0     23    26.8                       
      3C351 1456.85  0.22087  Si_II_1193.3  25  n   56.6  10.3  0.0       23  n   5.7  1.0  0.0     23    26.8                       
      3C351 1453.56  0.22107  Si_II_1190.4  23  n   70.8  12.4  0.0       23  n  10.1  1.7  0.0     23    26.7                       
      3C351 1453.44  0.22097  Si_II_1190.4  24  n   86.3  15.5  0.0       23  n  11.3  2.5  0.0     23    26.7                       
      3C351 1453.33  0.22088  Si_II_1190.4  25  n   51.8   7.3  0.0       23  n   5.8  0.8  0.0     23    26.7                       
      3C351 1443.68  0.18756      Ly_alpha  39  n  357.0  12.0  0.0       02  n  45.0  1.0  0.0     02    26.7                       
      3C351 1438.99  0.18370      Ly_alpha  40  n  135.0   4.0  0.0       02  n  37.0  3.0  0.0     02    25.6                       
      3C351 1436.81  0.18191      Ly_alpha  41  n  111.0   8.0  0.0       02  n 106.0  4.0  0.0     02    24.4                       
      3C351 1433.04  0.17881      Ly_alpha  42  n  146.0  12.0  0.0       02  n  24.0  1.0  0.0     02    24.4                       
      3C351 1421.57  0.16937      Ly_alpha  43  n  346.0   9.0  0.0       02  n  36.0  0.0  0.0     02    28.5                       
      3C351 1420.18  0.16823      Ly_alpha  44  n   95.0  11.0  0.0       02  n  40.0  3.0  0.0     02    28.5                       
      3C351 1398.05  0.22111  Fe_II_1144.9  45  n   30.0   6.2  0.0       23  n  13.7  2.9  0.0     23    27.0                       
      3C351 1397.91  0.22099  Fe_II_1144.9  46  n   17.7   4.5  0.0       23  n   7.6  2.2  0.0     23    27.0                       
      3C351 1397.81  0.22090  Fe_II_1144.9  47  n   11.7   3.4  0.0       23  n   4.2  1.8  0.0     23    27.0                       
      3C351 1394.27  0.12548    N_V_1238.8  48  n   16.0   6.0  0.0       02  ~  16.0  0.0  0.0     02    30.2                       
      3C351 1393.52  0.35857       Ly_beta   5  <  158.0   0.0  0.0       02      0.0  0.0  0.0           25.0                       
      3C351 1391.03  0.35615       Ly_beta   6  n    8.0   2.0  0.0       02  n  16.0  1.0  0.0     02    26.3                       
      3C351 1387.79  0.35299       Ly_beta   7  n   70.0   3.0  0.0       02  n  55.0  1.0  0.0     02    26.3                       
      3C351 1386.34  0.14039      Ly_alpha  49  n   51.0   3.0  0.0       02  n  49.0  3.0  0.0     02    22.1                       
      3C351 1381.58  0.34693       Ly_beta   8  <    7.0   0.0  0.0       02      0.0  0.0  0.0           19.9                       
      3C351 1370.67  0.22109 Fe_III_1122.5  50  n   45.8   5.9  0.0       23  n  10.8  1.4  0.0     23    23.5                       
      3C351 1370.54  0.22097 Fe_III_1122.5  51  n   28.5   6.0  0.0       23  n   9.2  2.3  0.0     23    23.5                       
      3C351 1370.45  0.22089 Fe_III_1122.5  52  n   15.0   4.0  0.0       23  n   4.9  1.7  0.0     23    26.6                       
      3C351 1368.21  0.12548      Ly_alpha  53  n  190.0   9.0  0.0       02  n  22.0  1.0  0.0     02    28.8                       
      3C351 1366.38  0.31684   O_VI_1037.6  54  n   54.9  10.8  0.0       23  n  38.3  8.5  0.0     23    20.0                       
      3C351 1366.10  0.31657   O_VI_1037.6  55  n   51.1   9.1  0.0       23  n  18.2  3.0  0.0     23    20.0                       
      3C351 1365.86  0.31634   O_VI_1037.6  56  n   39.3   8.9  0.0       23  n  35.1  9.1  0.0     23    20.0                       
      3C351 1363.03  0.32086   O_VI_1031.9  57  n    9.0   1.0  0.0       02  ~  30.0  0.0  0.0     02    19.9                       
      3C351 1360.96  0.32683       Ly_beta  10  n   11.0   2.0  0.0       02  ~  26.0  0.0  0.0     02    22.6                       
      3C351 1359.32  0.32523       Ly_beta  11  <    7.0   0.0  0.0       02      0.0  0.0  0.0           22.6                       
      3C351 1358.93  0.31689   O_VI_1031.9  54  n   84.7   9.0  0.0       23  n  29.8  2.8  0.0     23    22.8                       
      3C351 1358.61  0.31658   O_VI_1031.9  55  n  100.9   8.7  0.0       23  n  26.1  2.7  0.0     23    22.8                       
      3C351 1358.37  0.31634   O_VI_1031.9  56  n   42.0   7.5  0.0       23  n  18.9  2.9  0.0     23    22.8                       
      3C351 1354.84  0.32086       Ly_beta  12  n  166.0   7.0  0.0       02  n  22.0  0.0  0.0     02    18.7                       
      3C351 1351.39  0.11164      Ly_alpha  58  n  112.0   6.0  0.0       02  n  25.0  1.0  0.0     02    18.1                       
      3C351 1350.74  0.31687       Ly_beta  13  n   26.2   6.0  0.0       23  n  17.5  3.7  0.0     23    15.3                       
      3C351 1350.44  0.31657       Ly_beta  14  n  168.1  11.9  0.0       23  n  33.5  2.6  0.0     23    15.3                       
      3C351 1350.16  0.31630       Ly_beta  15  n  100.9  10.4  0.0       23  n  25.2  2.2  0.0     23    15.3                       
      3C351 1345.65  0.10692      Ly_alpha  59  n  117.0   1.0  0.0       02  n  33.0  1.0  0.0     02    21.4                       
      3C351 1340.42  0.10262      Ly_alpha  60  n   26.0   7.0  0.0       02  n  16.0  4.0  0.0     02    21.1                       
      3C351 1337.08  0.09987      Ly_alpha  61  n  110.0   3.0  0.0       02  n  51.0  2.0  0.0     02    22.1                       
      3C351 1326.82  0.09143      Ly_alpha  62  n  594.0  14.0  0.0       02  n  59.0  1.0  0.0     02    19.6                       
      3C351 1325.52  0.29228       Ly_beta  16  <   14.0   0.0  0.0       02      0.0  0.0  0.0           16.5                       
      3C351 1324.50  0.08952      Ly_alpha  63  n   35.0   5.0  0.0       02  n  21.0  5.0  0.0     02    19.6                       
      3C351 1323.62  0.22105   N_II_1084.0  64  n   54.5   8.2  0.0       23  n   7.8  1.0  0.0     23    17.5                       
      3C351 1323.51  0.22095   N_II_1084.0  65  n   71.8   8.6  0.0       23  n   9.7  1.8  0.0     23    17.5                       
      3C351 1323.42  0.22087   N_II_1084.0  66  n   55.5   6.7  0.0       23  n   7.2  0.9  0.0     23    17.5                       
      3C351 1319.02  0.28594       Ly_beta  19  n   42.0   8.0  0.0       02  n  33.0  5.0  0.0     02    22.9                       
      3C351 1317.00  0.28397       Ly_beta  21  n  104.0  13.0  0.0       02  n  25.0  2.0  0.0     02    25.0                       
      3C351 1316.66  0.28364       Ly_beta  22  n   88.0  11.0  0.0       02  n  48.0  6.0  0.0     02    25.0                       
      3C351 1314.21  0.08106      Ly_alpha  67  n   22.0   7.0  0.0       02  n  23.0  6.0  0.0     02    29.6                       
      3C351 1298.22  0.22105  Fe_II_1063.2  45  n   39.0   4.1  0.0       23  ~  15.0  0.0  0.0     23    30.6                       
      3C351 1298.09  0.22093  Fe_II_1063.2  46  n   27.4   6.3  0.0       23  n   8.5  2.0  0.0     23    30.6                       
      3C351 1297.99  0.22083  Fe_II_1063.2  47  n   25.8   7.2  0.0       23  n  11.6  3.3  0.0     23    30.6                       
      3C351 1295.81  0.06592      Ly_alpha  68  n  345.1  21.8  0.0       23  n 118.2  5.6  0.0     23    30.8                       
      3C351 1294.76  0.26229       Ly_beta  26  n   38.0  10.0  0.0       02  n  28.0  7.0  0.0     02    25.9                       
      3C351 1294.53  0.26207       Ly_beta  27  n   36.0   9.0  0.0       02  n  24.0  6.0  0.0     02    25.9                       
      3C351 1293.55  0.06406      Ly_alpha  69  n  112.0   2.0  0.0       02  n  45.0  4.0  0.0     02    30.8                       
      3C351 1293.35  0.26092       Ly_beta  28  <   94.0   0.0  0.0       02      0.0  0.0  0.0           25.9                       
      3C351 1292.11  0.25971       Ly_beta  29  n   20.0   2.0  0.0       02  n  37.0  9.0  0.0     02    23.1                       
      3C351 1288.71  0.06008      Ly_alpha  70  n   92.0  17.0  0.0       02  n  67.0  8.0  0.0     02    27.3                       
      3C351 1286.58  0.05833      Ly_alpha  71  n   78.0   7.0  0.0       02  n  18.0  1.0  0.0     02    29.4                       
      3C351 1284.58  0.32086      Ly_gamma  12  n   85.0   8.0  0.0       02  n  27.0  2.0  0.0     02    23.5                       
      3C351 1282.19  0.25004       Ly_beta  30  n   14.0   1.0  0.0       02  ~  16.0  0.0  0.0     02    26.8                       
      3C351 1281.36  0.05404      Ly_alpha  72  n   66.0   7.0  0.0       02  n  23.0  2.0  0.0     02    31.8                       
      3C351 1280.69  0.31686      Ly_gamma  13  <  155.0   0.0  0.0       23      0.0  0.0  0.0           25.4                       
      3C351 1280.44  0.31660      Ly_gamma  14  <  155.0   0.0  0.0       23      0.0  0.0  0.0           25.4                       
      3C351 1280.18  0.31633      Ly_gamma  15  <  155.0   0.0  0.0       23      0.0  0.0  0.0           25.4                       
      3C351 1273.63  0.04768      Ly_alpha  73  n   98.0  12.0  0.0       02  n  60.0  0.0  0.0     02    28.0                       
      3C351 1266.94  0.22101   O_VI_1037.6  74  n  106.2   6.1 15.8     0206  n  54.0  5.0  0.0     02    28.9                       
      3C351 1265.34  0.22097   C_II_1036.3   9  n  241.2  22.6  0.0       23  n  19.4  1.2  0.0     23    28.8                       
      3C351 1263.76  0.21794   O_VI_1037.6  75  n   63.1   9.5 12.1     0623  n  56.7  7.8  0.0     23    28.9                       
      3C351 1259.89  0.22091   O_VI_1031.9  74  <  914.0   0.0  0.0       02      0.0  0.0  0.0           30.4                       
      3C351 1256.75  0.21787   O_VI_1031.9  75  n   92.7  10.5  3.7     0623  n  83.3 12.3  0.0     23    27.1                       
      3C351 1254.84  0.29028      Ly_gamma  17  n   13.0   3.0  0.0       02  ~  55.0  0.0  0.0     02    25.6                       
      3C351 1254.03  0.22258       Ly_beta  34  n   76.0  11.0  0.0       02  n  39.0  8.0  0.0     02    27.0                       
      3C351 1253.49  0.22206       Ly_beta  35  n   71.0  42.0  0.0       02  n  59.0 11.0  0.0     02    27.0                       
      3C351 1252.31  0.22091       Ly_beta  36  n  614.0   6.0  0.0       02  n  95.0  1.0  0.0     02    28.4                       
      3C351 1249.50  0.21817       Ly_beta  37  n   42.0   2.0  0.0       02  n  42.0  2.0  0.0     02    28.4                       
      3C351 1248.71  0.28397      Ly_gamma  21  n   37.0   5.0  0.0       02  n  37.0  7.0  0.0     02    27.0                       
      3C351 1236.65  0.01726      Ly_alpha  76  n  185.0   9.0  0.0       02  n  45.0  3.0  0.0     02    33.6                       
      3C351 1236.25  0.01693      Ly_alpha  77  n   71.0   6.0  0.0       02  n  32.0  1.0  0.0     02    33.6                       
      3C351 1230.76  0.25971   C_III_977.0  78  n   16.0   2.0  0.0       02  ~  31.0  0.0  0.0     02    25.3                       
      3C351 1230.26  0.01200      Ly_alpha  79  n  189.0   9.0  0.0       02  n  39.0  2.0  0.0     02    31.5                       
      3C351 1229.72  0.01156      Ly_alpha  80  n  141.0   5.0  0.0       02  n  49.0  1.0  0.0     02    31.5                       
      3C351 1225.43  0.29028      Ly_delta  17  n   45.0   3.0  0.0       02  n  50.0  4.0  0.0     02    29.3                       
      3C351 1218.11  0.18756       Ly_beta  39  n  195.0  44.0  0.0       02  n  84.0  6.0  0.0     02    90.9                       
      3C351 1214.15  0.18370       Ly_beta  40  <  451.0   0.0  0.0       02      0.0  0.0  0.0         3002.5                       
      3C351 1212.31  0.18191       Ly_beta  41  <   64.0   0.0  0.0       02      0.0  0.0  0.0         3328.0                       
      3C351 1209.13  0.17881       Ly_beta  42  n   35.0   7.0  0.0       02  n  24.0  8.0  0.0     02    35.8                       
      3C351 1208.70  0.22103   Si_II_989.9  23  <  242.0   0.0  0.0       23      0.0  0.0  0.0           34.5                       
      3C351 1208.60  0.22093   Si_II_989.9  24  <  242.0   0.0  0.0       23      0.0  0.0  0.0           34.5                       
      3C351 1208.50  0.22083   Si_II_989.9  25  <  242.0   0.0  0.0       23      0.0  0.0  0.0           34.5                       
      3C351 1208.40  0.22085   N_III_989.8  81  <  241.0   0.0  0.0       23      0.0  0.0  0.0           34.5                       
      3C351 1199.45  0.16937       Ly_beta  43  <  311.0   0.0  0.0       02      0.0  0.0  0.0           49.5                       
      3C351 1198.28  0.16823       Ly_beta  44  <   19.0   0.0  0.0       02      0.0  0.0  0.0           49.5                       
      3C351 1192.95  0.22101   C_III_977.0  82  <  688.0   0.0  0.0       23      0.0  0.0  0.0           47.6                       
      3C351 1188.50  0.22206      Ly_gamma  35  n   42.0   9.0  0.0       02  ~  49.0  0.0  0.0     02    36.1                       
      3C351 1187.38  0.22091      Ly_gamma  36  n  509.0   9.0  0.0       02  n  82.0  3.0  0.0     02    91.1                       
      3C351 1169.72  0.14039       Ly_beta  49  <   53.0   0.0  0.0       02      0.0  0.0  0.0           75.8                       
      3C351 1160.64  0.22206      Ly_delta  35  <   54.0   0.0  0.0       02      0.0  0.0  0.0           79.3                       
      3C351 1159.55  0.22091      Ly_delta  36  <  937.0   0.0  0.0       23      0.0  0.0  0.0           79.3                       
      3C351 1154.43  0.12548       Ly_beta  53  n   65.0  15.0  0.0       02  n  21.0  6.0  0.0     02    59.6                       
      3C351 1152.68  0.12377       Ly_beta  83  <  179.0   0.0  0.0       02      0.0  0.0  0.0           59.6                       
      3C351 1146.44  0.17881      Ly_gamma  42  <   40.0   0.0  0.0       02      0.0  0.0  0.0           56.9                       
      3C351 1140.23  0.11164       Ly_beta  58  <   41.0   0.0  0.0       02      0.0  0.0  0.0           54.5                       
      3C351 1137.26  0.16937      Ly_gamma  43  <   43.0   0.0  0.0       02      0.0  0.0  0.0           59.1                       
      3C351 1130.98  0.10262       Ly_beta  60  <  416.0   0.0  0.0       02      0.0  0.0  0.0           54.4                       
      3C351 1128.16  0.09987       Ly_beta  61  <   41.0   0.0  0.0       02      0.0  0.0  0.0           54.4                       
      3C351 1119.57  0.17881      Ly_delta  42  < 3959.0   0.0  0.0       02      0.0  0.0  0.0         5019.4                       
      3C351 1119.50  0.09143       Ly_beta  62  n  461.0  17.0  0.0       02  n  92.0  2.0  0.0     02  5420.9                       
      3C351 1116.71  0.08871       Ly_beta  84  <  234.0   0.0  0.0       02      0.0  0.0  0.0          416.5                       
      3C351 1109.07  0.14039      Ly_gamma  49  <  307.0   0.0  0.0       02      0.0  0.0  0.0          380.5                       
      3C351 1108.87  0.08106       Ly_beta  67  <  270.0   0.0  0.0       02      0.0  0.0  0.0          401.3                       
      3C351 1094.57  0.12548      Ly_gamma  53  <  307.0   0.0  0.0       02      0.0  0.0  0.0          430.7                       
      3C351 1091.43  0.06406       Ly_beta  69  <  324.0   0.0  0.0       02      0.0  0.0  0.0          404.2                       
      3C351 1087.35  0.06008       Ly_beta  70  <  999.0   0.0  0.0       02      0.0  0.0  0.0         8065.6                       
      3C351 1083.08  0.14039      Ly_delta  49  <  259.0   0.0  0.0       02      0.0  0.0  0.0         7468.2                       
      3C351 1081.15  0.05404       Ly_beta  72  <  161.0   0.0  0.0       02      0.0  0.0  0.0          253.1                       
      3C351 1074.63  0.04768       Ly_beta  73  <  130.0   0.0  0.0       02      0.0  0.0  0.0          189.1                       
      3C351 1068.92  0.12548      Ly_delta  53  <  259.0   0.0  0.0       02      0.0  0.0  0.0          210.9                       
      3C351 1067.63  0.04086       Ly_beta  85  <  199.0   0.0  0.0       02      0.0  0.0  0.0          227.7                       
      3C351 1061.46  0.09143      Ly_gamma  62  <  224.0   0.0  0.0       02      0.0  0.0  0.0          305.5                       
      3C351 1043.43  0.01726       Ly_beta  76  <  138.0   0.0  0.0       02      0.0  0.0  0.0          206.0                       
      3C351 1043.09  0.01693       Ly_beta  77  <  138.0   0.0  0.0       02      0.0  0.0  0.0          206.0                       
      3C351 1038.03  0.01200       Ly_beta  79  <  191.0   0.0  0.0       02      0.0  0.0  0.0          274.3                       
      3C351 1037.58  0.01156       Ly_beta  80  <  191.0   0.0  0.0       02      0.0  0.0  0.0          274.3                       
      3C351 1036.58  0.09143      Ly_delta  62  <  177.0   0.0  0.0       02      0.0  0.0  0.0          254.0                       
     7ZW118 1225.64  0.00820      Ly_alpha   1  n  267.0  35.0  0.0       18  n  44.0  4.0  0.0     18     0.0                       
     7ZW118 1034.08  0.00815       Ly_beta   1  n   79.1  28.7  0.0       23  n  30.3 10.9  0.0     23    25.2                       
     AKN120 1247.92  0.02653      Ly_alpha   1  n  147.0  22.0  0.0       18  n  27.0  4.0  0.0     18     0.0                       
     AKN564 1235.92  0.01666      Ly_alpha   1  n   78.9  33.5  0.0       23  n  31.5 11.7  0.0     23    78.9                      d
     AKN564 1235.65  0.01644      Ly_alpha   2  n   66.8  19.1  0.0       23  n   9.8  2.6  0.0     23    78.9                      d
     AKN564 1235.44  0.01626      Ly_alpha   3  n  123.8  34.3  0.0       23  n  11.6  2.5  0.0     23    78.9                      d
     AKN564 1235.11  0.01599      Ly_alpha   4  n   64.0  17.0  0.0       02  n  12.0  3.0  0.0     02    78.9                      d
     AKN564 1042.74  0.01659       Ly_beta   2  <   51.0   0.0  0.0       02      0.0  0.0  0.0           73.7                       
     AKN564 1042.12  0.01599       Ly_beta   4  <   55.0   0.0  0.0       02      0.0  0.0  0.0           73.7                       
      FAIR9 1254.11  0.03162      Ly_alpha   1  n   84.0  13.0  0.0       18  n  43.0  6.0  0.0     18     0.0                       
  H1821+643 1576.40  0.29673      Ly_alpha   1  n  606.2   9.4  0.0       23  n  34.4  0.3  0.0     23    12.9                       
  H1821+643 1562.68  0.12120  Si_IV_1393.8   2  <   49.1   0.0  0.0       08      0.0  0.0  0.0           13.4                       
  H1821+643 1552.87  0.27738      Ly_alpha   3  n   17.0   3.0  0.0       02  n  16.0  3.0  0.0     02    19.0                       
  H1821+643 1539.73  0.26657      Ly_alpha   4  n  175.0   5.8  6.0     0206  n  45.0  1.0  0.0     02    15.0                       
  H1821+643 1533.59  0.26152      Ly_alpha   5  n  183.0   7.0  0.0       02  n  37.0  1.0  0.0     02    17.2                       
  H1821+643 1529.50  0.25815      Ly_alpha   6  n  134.0   6.0  0.0       02  n  37.0  1.0  0.0     02    17.4                       
  H1821+643 1527.95  0.25688      Ly_alpha   7  n   26.0   1.0  0.0       02  n  22.0  2.0  0.0     02    17.4                       
  H1821+643 1513.89  0.24530      Ly_alpha   8  n   55.7   5.3  1.7     0623  n  33.9  2.8  0.0     23    14.4                       
  H1821+643 1505.85  0.23870      Ly_alpha   9  n   34.0   4.0  0.0       02  n  18.0  2.0  0.0     02    19.4                       
  H1821+643 1496.24  0.12120   C_II_1334.5  10  <   55.3   0.0  0.0       08      0.0  0.0  0.0           16.4                       
  H1821+643 1494.49  0.23870 Si_III_1206.5  11  n   10.0   1.0  0.0       02  ~  21.0  0.0  0.0     02    14.8                       
  H1821+643 1492.68  0.22787      Ly_alpha  12  n   89.0   6.0  0.0       02  n  36.0  1.0  0.0     02    14.9                       
  H1821+643 1490.61  0.22616      Ly_alpha  13  n  150.2   6.4  0.8     0623  n  56.1  2.3  0.0     23    18.9                       
  H1821+643 1489.43  0.22519      Ly_alpha  14  n   95.0   8.0  0.0       23  n  33.0  4.0  0.0     23    18.9                       
  H1821+643 1489.29  0.22508      Ly_alpha  15  >  232.2   0.0  0.0       23      0.0  0.0  0.0           18.9                       
  H1821+643 1488.93  0.22478      Ly_alpha  16  >  393.0   0.0  0.0       23      0.0  0.0  0.0           18.9                       
  H1821+643 1488.65  0.22455      Ly_alpha  17  n  320.8  10.0  0.0       23  n  38.1  1.0  0.0     23    18.9                       
  H1821+643 1479.06  0.21666      Ly_alpha  18  n   39.0   3.0  0.0       02  n  20.0  1.0  0.0     02    15.3                       
  H1821+643 1478.05  0.22507 Si_III_1206.5  19  n   32.6   2.4  0.0       23  n   5.7  0.5  0.0     23    15.2                       
  H1821+643 1477.91  0.22496 Si_III_1206.5  20  n   49.0   2.9  0.0       23  n   9.7  0.6  0.0     23    15.2                       
  H1821+643 1477.70  0.22478 Si_III_1206.5  21  n   19.1   4.0  0.0       23  n  12.2  1.9  0.0     23    15.2                       
  H1821+643 1474.96  0.21329      Ly_alpha  22  n  474.0   9.0  6.0     0206  n  41.0  0.0  0.0     02    16.6                       
  H1821+643 1472.92  0.21161      Ly_alpha  23  n   65.0   5.0  0.0       02  n  22.0  1.0  0.0     02    16.6                       
  H1821+643 1470.44  0.20957      Ly_alpha  24  n   54.0   3.0  0.0       02  n  16.0  1.0  0.0     02    18.4                       
  H1821+643 1457.64  0.19904      Ly_alpha  25  n   29.0   6.0  0.0       02  n  25.0  5.0  0.0     02    19.1                       
  H1821+643 1448.79  0.19176      Ly_alpha  26  n   32.0   7.0  0.0       02  n  47.0  7.0  0.0     02    16.4                       
  H1821+643 1445.52  0.18907      Ly_alpha  27  n   19.0   4.0  0.0       02  n  18.0  3.0  0.0     02    16.4                       
  H1821+643 1435.06  0.18047      Ly_alpha  28  n   67.0  12.0  0.0       02  n  52.0  8.0  0.0     02    15.6                       
  H1821+643 1433.59  0.17926      Ly_alpha  29  n   38.0   7.0  0.0       02  n  17.0  3.0  0.0     02    15.6                       
  H1821+643 1414.46  0.16352      Ly_alpha  30  n   76.0   9.0  0.0       02  n  56.0  4.0  0.0     02    13.9                       
  H1821+643 1411.71  0.16126      Ly_alpha  31  n   29.0   4.0  0.0       02  n  25.0  2.0  0.0     02    12.8                       
  H1821+643 1408.72  0.15880      Ly_alpha  32  n   14.0   3.0  0.0       02  n  20.0  4.0  0.0     02    12.8                       
  H1821+643 1408.38  0.15852      Ly_alpha  33  n   12.0   2.0  0.0       02  n  10.0  2.0  0.0     02    12.8                       
  H1821+643 1406.91  0.15731      Ly_alpha  34  n   54.0   3.0  0.0       02  n  21.0  1.0  0.0     02    21.0                       
  H1821+643 1401.01  0.15246      Ly_alpha  35  n   23.0   4.0  0.0       02  n  25.0  3.0  0.0     02    14.9                       
  H1821+643 1395.30  0.14776      Ly_alpha  36  n   87.0   5.0  0.0       02  n  19.0  1.0  0.0     02    17.1                       
  H1821+643 1395.03  0.14754      Ly_alpha  37  n  138.0   9.0  0.0       02  n  41.0  2.0  0.0     02    17.1                       
  H1821+643 1388.96  0.12120    N_V_1238.8  38  <   49.9   0.0  0.0       08      0.0  0.0  0.0           15.2                       
  H1821+643 1368.41  0.12564      Ly_alpha  39  n   18.0   2.0  0.0       02  n  15.0  2.0  0.0     02    13.2                       
  H1821+643 1364.21  0.12219      Ly_alpha  40  n   64.0   4.0  0.0       02  n  34.0  5.0  0.0     02    14.3                       
  H1821+643 1363.34  0.12147      Ly_alpha  41  n  300.0  37.0  0.0       02  n  77.0  5.0  0.0     02    14.3                       
  H1821+643 1362.96  0.12116      Ly_alpha  42  n  387.0   6.0  0.0       02  n  41.0  1.0  0.0     02    14.3                       
  H1821+643 1362.19  0.12053      Ly_alpha  43  n   25.0   2.0  0.0       02  n  27.0  3.0  0.0     02    14.0                       
  H1821+643 1361.08  0.11961      Ly_alpha  44  n   62.0   2.0  0.0       02  n  39.0  2.0  0.0     02    14.0                       
  H1821+643 1358.67  0.11763      Ly_alpha  45  n   18.0   3.0  0.0       02  n  21.0  3.0  0.0     02    14.0                       
  H1821+643 1354.67  0.11434      Ly_alpha  46  n   11.0   2.0  0.0       02  n   9.0  1.0  0.0     02    13.8                       
  H1821+643 1352.73  0.12120 Si_III_1206.5  47  <   62.4   0.0  0.0       08      0.0  0.0  0.0           13.7                       
  H1821+643 1351.35  0.11161      Ly_alpha  48  n   52.0   2.0  0.0       02  n  30.0  2.0  0.0     02    11.8                       
  H1821+643 1351.01  0.11133      Ly_alpha  49  n   38.6   6.6  0.0       23  n  50.6  6.8  0.0     23    11.8                       
  H1821+643 1347.11  0.10812      Ly_alpha  50  n   15.0   1.0  0.0       02  n  17.0  4.0  0.0     02    10.3                       
  H1821+643 1345.68  0.29690   O_VI_1037.6  51  n   31.9   3.0  0.0       23  n  19.4  1.7  0.0     23     8.8                       
  H1821+643 1345.43  0.29665   O_VI_1037.6  52  n   55.4   7.5  0.0       23  n  30.3  2.7  0.0     23     8.8                       
  H1821+643 1345.33  0.29656   O_VI_1037.6  53  n   20.7   4.0  0.0       23  n  11.0  1.6  0.0     23     8.8                       
  H1821+643 1338.30  0.29690   O_VI_1031.9  51  n   44.5   3.0  0.0       23  n  17.0  0.9  0.0     23     8.7                       
  H1821+643 1338.05  0.29665   O_VI_1031.9  52  n  119.3   5.4  0.0       23  n  35.2  1.2  0.0     23     8.7                       
  H1821+643 1337.95  0.29656   O_VI_1031.9  53  n   27.3   2.6  0.0       23  n   9.8  0.9  0.0     23     8.7                       
  H1821+643 1330.10  0.29674       Ly_beta   1  n  381.4   6.5  0.0       23  n  38.2  0.5  0.0     23    11.3                       
  H1821+643 1329.08  0.09329      Ly_alpha  54  n   40.0   4.0  0.0       02  n  33.0  3.0  0.0     02    13.4                       
  H1821+643 1324.00  0.08911      Ly_alpha  55  n   46.0   3.0  0.0       02  n  22.0  1.0  0.0     02    14.3                       
  H1821+643 1318.59  0.08466      Ly_alpha  56  n   21.0   1.0  0.0       02  n  33.0  7.0  0.0     02    15.6                       
  H1821+643 1314.21  0.26657   O_VI_1037.6  57  n   25.9   2.6  1.5   020306  n  24.0  2.0  0.0     02    11.3                       
  H1821+643 1310.24  0.27738       Ly_beta   3  <    4.0   0.0  0.0       02      0.0  0.0  0.0           10.4                       
  H1821+643 1307.01  0.26657   O_VI_1031.9  57  n   43.1   2.6  1.4   020306  n  23.0  1.0  0.0     02    13.9                       
  H1821+643 1302.78  0.07166      Ly_alpha  58  n  220.0   2.0  0.0       02  n  38.0  1.0  0.0     02    16.3                       
  H1821+643 1299.16  0.26658       Ly_beta   4  n   27.0   4.0  0.0       02  n  29.0  3.0  0.0     02    15.5                       
  H1821+643 1297.34  0.06718      Ly_alpha  59  n  159.0   3.0  0.0       02  n  20.0  0.0  0.0     02    15.2                       
  H1821+643 1293.97  0.26152       Ly_beta   5  n   29.0   5.0  0.0       02  n  37.0  5.0  0.0     02    12.8                       
  H1821+643 1292.17  0.24522   O_VI_1037.6  60  n   33.3   3.1  3.5   020306  n  27.0  2.0  0.0     02    13.8                       
  H1821+643 1290.51  0.25815       Ly_beta   6  n   24.0   1.0  0.0       02  n  36.0  8.0  0.0     02    13.7                       
  H1821+643 1289.21  0.25688       Ly_beta   7  n    5.0   1.0  0.0       02      0.0  0.0  0.0           13.7                       
  H1821+643 1285.08  0.24522   O_VI_1031.9  60  n   51.4   2.7  1.7   020306  n  25.0  2.0  0.0     02    10.7                       
  H1821+643 1281.57  0.05421      Ly_alpha  61  n   11.0   1.0  0.0       02  ~  13.0  0.0  0.0     02    18.1                       
  H1821+643 1277.33  0.24530       Ly_beta   8  <   11.0   0.0  0.0       24      0.0  0.0  0.0           15.6                       
  H1821+643 1272.52  0.22638   O_VI_1037.6  62  n   20.4   2.5  0.6     0306  n  18.0  5.0  0.0     24    15.8                       
  H1821+643 1271.20  0.22512   O_VI_1037.6  63  n   26.1  18.9  0.0       23  n  34.9  7.3  0.0     23    14.8                       
  H1821+643 1271.01  0.22493   O_VI_1037.6  64  n  100.0  16.3  0.0       23  n  47.1  6.1  0.0     23    14.8                       
  H1821+643 1270.56  0.23870       Ly_beta   9  n    5.0   1.0  0.0       02  n  15.0  4.0  0.0     02    14.6                       
  H1821+643 1265.53  0.22625   O_VI_1031.9  62  n   29.9   1.8  0.7   020306  n  15.0  1.0  0.0     02    17.6                       
  H1821+643 1264.33  0.22521   O_VI_1031.9  63  n   18.6   2.5  0.0       23  n   9.7  1.5  0.0     23    17.6                       
  H1821+643 1264.07  0.22496   O_VI_1031.9  64  n  162.6   6.8  0.0       23  n  42.0  1.4  0.0     23    17.6                       
  H1821+643 1261.14  0.29675      Ly_gamma   1  n  212.8   5.7  0.0       23  n  43.3  1.0  0.0     23    17.6                       
  H1821+643 1259.45  0.22787       Ly_beta  12  <  256.0   0.0  0.0       02      0.0  0.0  0.0           18.6                       
  H1821+643 1258.91  0.21327   O_VI_1037.6  65  <   29.0   0.0  0.0       02      0.0  0.0  0.0           18.8                       
  H1821+643 1257.70  0.22616       Ly_beta  13  <   11.0   0.0  0.0       24      0.0  0.0  0.0           18.6                       
  H1821+643 1256.51  0.22500       Ly_beta  15  n  285.2  20.3  0.0       23  n  23.2  1.1  0.0     23    14.9                       
  H1821+643 1256.27  0.22477       Ly_beta  16  n  193.9  17.7  0.0       23  n  18.0  1.2  0.0     23    14.9                       
  H1821+643 1256.09  0.22459       Ly_beta  17  n   88.3   5.3  0.0       23  n  33.0  2.1  0.0     23    14.9                       
  H1821+643 1252.03  0.21329   O_VI_1031.9  65  n   40.0   5.1  1.0     0206  n  30.0  3.0  0.0     02    15.1                       
  H1821+643 1247.96  0.21666       Ly_beta  18  <   66.0   0.0  0.0       02      0.0  0.0  0.0           15.0                       
  H1821+643 1247.93  0.02654      Ly_alpha  66  n   79.0   7.0  0.0       02  n  44.0  3.0  0.0     02    17.8                       
  H1821+643 1245.32  0.02439      Ly_alpha  67  n  307.0   6.7  2.0     0206  n  28.0  0.0  0.0     02    19.4                       
  H1821+643 1244.48  0.21327       Ly_beta  22  n  144.0   5.0  0.0       02  n  36.0  1.0  0.0     02    16.3                       
  H1821+643 1242.78  0.21161       Ly_beta  23  <   76.0   0.0  0.0       02      0.0  0.0  0.0           16.3                       
  H1821+643 1240.68  0.20957       Ly_beta  24  n    7.0   1.0  0.0       02  n  13.0  6.0  0.0     02    16.8                       
  H1821+643 1237.45  0.26656   C_III_977.0  68  <   17.0   0.0  0.0       24      0.0  0.0  0.0           13.4                       
  H1821+643 1232.23  0.01362      Ly_alpha  69  n   57.0   3.0  0.0       02  n  28.0  5.0  0.0     02    20.2                       
  H1821+643 1231.58  0.29675      Ly_delta   1  n  134.7   7.4  0.0       23  n  53.2  2.4  0.0     23    15.7                       
  H1821+643 1229.88  0.19904       Ly_beta  25  <    6.0   0.0  0.0       02      0.0  0.0  0.0           17.0                       
  H1821+643 1222.41  0.19176       Ly_beta  26  <   23.0   0.0  0.0       02      0.0  0.0  0.0           53.9                       
  H1821+643 1219.66  0.18907       Ly_beta  27  <   23.0   0.0  0.0       02      0.0  0.0  0.0           53.9                       
  H1821+643 1210.83  0.18047       Ly_beta  28  n   29.0  13.0  0.0       02  n  26.0  6.0  0.0     02    29.4                       
  H1821+643 1209.59  0.17926       Ly_beta  29  <   12.0   0.0  0.0       02      0.0  0.0  0.0           29.4                       
  H1821+643 1196.95  0.22510   C_III_977.0  70  n  155.4  10.9  0.0       23  n  59.0  4.4  0.0     23    31.9                       
  H1821+643 1196.90  0.22505   C_III_977.0  71  n   48.9  25.6  0.0       23  n   4.8  1.8  0.0     23    31.9                       
  H1821+643 1196.78  0.22493   C_III_977.0  72  n  108.8  16.9  0.0       23  n  13.4  2.2  0.0     23    31.9                       
  H1821+643 1196.66  0.22481   C_III_977.0  73  n   90.7  10.7  0.0       23  n  13.9  1.6  0.0     23    31.9                       
  H1821+643 1194.15  0.22787      Ly_gamma  12  n   12.0   3.0  0.0       02      0.0  0.0  0.0           31.8                       
  H1821+643 1191.38  0.22502      Ly_gamma  15  n  172.4  20.3  0.0       23  n  17.9  1.6  0.0     23    30.8                       
  H1821+643 1191.15  0.22479      Ly_gamma  16  n  188.6  14.4  0.0       23  n  25.8  1.9  0.0     23    30.8                       
  H1821+643 1191.13  0.16126       Ly_beta  31  <  194.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
  H1821+643 1188.61  0.15880       Ly_beta  32  <   11.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
  H1821+643 1188.32  0.15852       Ly_beta  33  <   11.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
  H1821+643 1187.08  0.15731       Ly_beta  34  <   11.0   0.0  0.0       02      0.0  0.0  0.0           35.9                       
  H1821+643 1182.10  0.15246       Ly_beta  35  <   25.0   0.0  0.0       02      0.0  0.0  0.0           33.1                       
  H1821+643 1179.95  0.21327      Ly_gamma  22  n   57.0   9.0  0.0       02  n  59.0  8.0  0.0     02    31.4                       
  H1821+643 1178.34  0.21161      Ly_gamma  23  <   21.0   0.0  0.0       02      0.0  0.0  0.0           29.3                       
  H1821+643 1177.28  0.14776       Ly_beta  36  n   31.0   7.0  0.0       02  n  18.0  4.0  0.0     02    30.9                       
  H1821+643 1177.06  0.14754       Ly_beta  37  n   37.0  15.0  0.0       02  n  46.0 15.0  0.0     02    30.9                       
  H1821+643 1163.46  0.22503      Ly_delta  15  n  137.2  31.7  0.0       23  n  22.6  5.7  0.0     23    34.8                       
  H1821+643 1163.20  0.22475      Ly_delta  16  n  123.5  35.0  0.0       23  n  27.0  8.2  0.0     23    34.8                       
  H1821+643 1157.13  0.12133   O_VI_1031.9  74  n   88.2   9.3  5.9   060809  n  76.0 16.0  0.0     16    44.4                       
  H1821+643 1154.59  0.12564       Ly_beta  39  <   29.0   0.0  0.0       02      0.0  0.0  0.0           44.1                       
  H1821+643 1151.06  0.12219       Ly_beta  40  <   27.0   0.0  0.0       02      0.0  0.0  0.0           38.0                       
  H1821+643 1150.72  0.21161      Ly_delta  23  <   24.0   0.0  0.0       02      0.0  0.0  0.0           35.2                       
  H1821+643 1150.32  0.12147       Ly_beta  41  n   40.0   6.0  0.0       02  ~  43.0  0.0  0.0     02    38.0                       
  H1821+643 1150.00  0.12116       Ly_beta  42  n   93.0  12.0  0.0       02  n  47.0  9.0  0.0     02    38.0                       
  H1821+643 1149.35  0.12053       Ly_beta  43  <   21.0   0.0  0.0       02      0.0  0.0  0.0           26.2                       
  H1821+643 1148.83  0.22502    Ly_epsilon  15  n   81.0  22.8  0.0       23  n  22.5  7.7  0.0     23    24.0                       
  H1821+643 1148.59  0.22477    Ly_epsilon  16  n   67.9  18.4  0.0       23  ~  28.0  0.0  0.0     23    24.0                       
  H1821+643 1148.41  0.11961       Ly_beta  44  <  108.0   0.0  0.0       02      0.0  0.0  0.0           26.2                       
  H1821+643 1146.38  0.11763       Ly_beta  45  <   21.0   0.0  0.0       02      0.0  0.0  0.0           26.2                       
  H1821+643 1143.55  0.10817   O_VI_1031.9  75  n   30.9   4.7  6.9     0209  ~  10.0  0.0  0.0     02    25.1                       
  H1821+643 1143.00  0.11434       Ly_beta  46  <  153.0   0.0  0.0       02      0.0  0.0  0.0           24.9                       
  H1821+643 1140.21  0.22505       Ly_zeta  15  n   52.0  29.6  0.0       23  ~  34.0  0.0  0.0     23    22.6                       
  H1821+643 1140.20  0.11161       Ly_beta  48  <  144.0   0.0  0.0       02      0.0  0.0  0.0           24.9                       
  H1821+643 1139.98  0.22480       Ly_zeta  16  n   76.2  27.0  0.0       23  ~  38.0  0.0  0.0     23    22.6                       
  H1821+643 1136.62  0.10812       Ly_beta  50  <   20.0   0.0  0.0       02      0.0  0.0  0.0           26.6                       
  H1821+643 1130.72  0.15731   C_III_977.0  76  <   52.0   0.0  0.0       24      0.0  0.0  0.0           25.4                       
  H1821+643 1121.41  0.09329       Ly_beta  54  <   19.0   0.0  0.0       02      0.0  0.0  0.0           26.4                       
  H1821+643 1120.81  0.15246      Ly_gamma  35  <   18.0   0.0  0.0       02      0.0  0.0  0.0           25.0                       
  H1821+643 1117.12  0.08911       Ly_beta  55  n   24.0   3.0  0.0       02  n  19.0  7.0  0.0     02    23.7                       
  H1821+643 1116.24  0.14776      Ly_gamma  36  <   16.0   0.0  0.0       02      0.0  0.0  0.0           22.4                       
  H1821+643 1112.56  0.08466       Ly_beta  56  <   17.0   0.0  0.0       02      0.0  0.0  0.0           23.1                       
  H1821+643 1099.18  0.07162       Ly_beta  58  n   70.4  22.1  0.0       23  n  31.6 13.0  0.0     23    41.9                       
  H1821+643 1095.43  0.12120   C_III_977.0  77  <   92.8   0.0  0.0       08      0.0  0.0  0.0           23.0                       
  H1821+643 1094.63  0.06718       Ly_beta  59  n   42.0   6.0  0.0       02  n  34.0  8.0  0.0     02    24.1                       
  H1821+643 1090.67  0.12147      Ly_gamma  41  <   14.0   0.0  0.0       02      0.0  0.0  0.0           18.3                       
  H1821+643 1090.08  0.14776      Ly_delta  36  <   13.0   0.0  0.0       02      0.0  0.0  0.0           17.9                       
  H1821+643 1080.05  0.29669   O_III_832.9  78  n   64.8  12.3  0.0       09  n  45.0 11.5  0.0     23    33.1                       
  H1821+643 1065.11  0.12147      Ly_delta  41  <   18.0   0.0  0.0       02      0.0  0.0  0.0           26.2                       
  H1821+643 1057.08  0.02438   O_VI_1031.9  79  n   26.0   8.0  0.0       06  n  21.0  7.5  0.0     16    28.0                       
  H1821+643 1052.94  0.02654       Ly_beta  66  n   36.0  17.0  0.0       02  n  51.0 19.0  0.0     02    27.8                       
  H1821+643 1050.73  0.02439       Ly_beta  67  n   86.1  12.5 12.9     0209  n  24.0  7.0  0.0     02    28.1                       
  H1821+643 1039.69  0.01362       Ly_beta  69  <   21.0   0.0  0.0       02      0.0  0.0  0.0           33.4                       
  H1821+643 1021.45  0.29673    O_IV_787.7  80  n  184.3   6.9  0.0       09  n  40.7  3.7  0.0     23    24.1                       
HE0226-4410 1705.25  0.40273      Ly_alpha   1  n  400.5  23.4 16.5     0222  n  49.5  2.5  4.5   0222    45.7                       
HE0226-4410 1702.35  0.40034      Ly_alpha   2  n  138.0  32.0  0.0       22  n  59.0  8.0  0.0     22    47.8                       
HE0226-4410 1700.45  0.39890      Ly_alpha   3  n  153.0  45.0  0.0       22  n  84.0 27.0  0.0     22    47.8                      a
HE0226-4410 1697.57  0.39641      Ly_alpha   4  n  179.0  40.0  0.0       22  n  57.0  9.0  0.0     22    47.8                       
HE0226-4410 1685.36  0.38636      Ly_alpha   5  n  107.5  14.7 20.5     0222  n  31.5  3.2  5.5   0222    57.0                       
HE0226-4410 1682.78  0.38420      Ly_alpha   6  n  342.0  33.0  0.0       22  n  40.0  6.0  0.0     22    57.0                       
HE0226-4410 1680.87  0.38267      Ly_alpha   7  n   53.0   3.0  0.0       02  n  33.0  9.0  0.0     02    60.1                      a
HE0226-4410 1678.89  0.35523    N_V_1238.8   8  <   52.0   0.0  0.0       22      0.0  0.0  0.0           44.2                       
HE0226-4410 1674.17  0.37716      Ly_alpha   9  n   55.0   3.0  0.0       02  ~  28.0  0.0  0.0     02    71.3                      a
HE0226-4410 1668.91  0.37282      Ly_alpha  10  n   74.0  12.4  1.0     0222  n  24.0  3.2  1.0   0222    56.9                      d
HE0226-4410 1666.78  0.37108      Ly_alpha  11  n   53.0  18.0  0.0       02  n  24.0  6.0  0.0     02    43.9                      a
HE0226-4410 1660.44  0.34034    N_V_1238.8  12  <   53.0   0.0  0.0       22      0.0  0.0  0.0           62.5                       
HE0226-4410 1647.52  0.35524      Ly_alpha  13  n  119.0  16.0  0.0       02  n  18.0  2.0  0.0     02    59.4                       
HE0226-4410 1647.15  0.35493      Ly_alpha  14  n   55.0  11.0  0.0       02  n  29.0  9.0  0.0     02    63.8                       
HE0226-4410 1635.08  0.35523   Si_III_1206  15  <   94.0   0.0  0.0       22      0.0  0.0  0.0           65.1                       
HE0226-4410 1629.40  0.34033      Ly_alpha  17  n  125.7  12.2  6.2   020622  n  28.0  2.5  3.0   0222    58.0                      d
HE0226-4410 1613.29  0.35523  Si_II_1190.4  18  <   41.0   0.0  0.0       22      0.0  0.0  0.0           63.1                       
HE0226-4410 1602.65  0.31833      Ly_alpha  19  n   71.0  24.0  0.0       02  n  25.0  6.0  0.0     02    52.4                      a
HE0226-4410 1591.66  0.30928      Ly_alpha  20  n  393.5  19.4 10.5     0222  n  50.0  2.2  1.0   0222    68.9                       
HE0226-4410 1587.24  0.30565      Ly_alpha  21  n   43.0  16.0  0.0       02  n  18.0  7.0  0.0     02    65.3                      a
HE0226-4410 1584.70  0.30356      Ly_alpha  22  n   72.0  19.0  0.0       02  n  21.0  5.0  0.0     02    65.3                      a
HE0226-4410 1577.91  0.01746   C_IV_1550.8  23  n   36.0  15.0  0.0       22  n  21.0  5.0  0.0     22    50.3                      p
HE0226-4410 1575.28  0.01746   C_IV_1548.2  23  n   39.7   7.9  1.3     0222  n  12.0  7.0  1.0     02    57.5                       
HE0226-4410 1570.80  0.29213      Ly_alpha  24  n   75.0  23.0  0.0       22  n  43.0  9.0  0.0     22    55.9                      a
HE0226-4410 1569.84  0.29134      Ly_alpha  25  n  125.0  10.1  4.0     0222  n  28.5  2.9  5.5   0222    55.9                       
HE0226-4410 1556.56  0.28041      Ly_alpha  26  n   58.0  11.4 10.0     0222  n  18.0  3.6  2.0   0222    28.5                       
HE0226-4410 1555.52  0.27956      Ly_alpha  27  n   72.0  15.0  0.0       22  n  25.0  3.0  0.0     22    28.5                       
HE0226-4410 1549.15  0.49301   O_VI_1037.6  28  <  107.3   0.0  0.0       23      0.0  0.0  0.0           26.2                       
HE0226-4410 1548.89  0.49276   O_VI_1037.6  29  <   42.2   0.0  0.0       23      0.0  0.0  0.0           26.2                       
HE0226-4410 1548.61  0.49249   O_VI_1037.6  30  <  144.0   0.0  0.0       23      0.0  0.0  0.0           26.2                       
HE0226-4410 1548.26  0.49215   O_VI_1037.6  31  <  193.2   0.0  0.0       23      0.0  0.0  0.0           26.2                       
HE0226-4410 1546.09  0.27180      Ly_alpha  32  n   33.5  51.2  0.0       23  n  13.1  8.1  0.0     23    23.7                       
HE0226-4410 1545.90  0.27164      Ly_alpha  33  n  100.9 153.6  0.0       23  n  31.6 36.0  0.0     23    23.7                       
HE0226-4410 1545.66  0.27147      Ly_alpha  34  n  205.6  47.3  0.0       23  n  25.9  2.6  0.2   2223    23.7                       
HE0226-4410 1540.64  0.49301   O_VI_1031.9  28  n  127.0  13.6  0.0       23  n  45.1  4.9  0.0     23    21.3                       
HE0226-4410 1540.39  0.49277   O_VI_1031.9  29  n   46.0   8.0  0.0       23  n   7.2  1.3  0.0     23    21.3                       
HE0226-4410 1540.12  0.49251   O_VI_1031.9  30  n  207.9  30.6  0.0       23  n  26.3  4.0  0.0     23    21.3                       
HE0226-4410 1539.82  0.49222   O_VI_1031.9  31  n  123.0  24.0  0.0       23  n  26.9  4.0  0.0     23    21.3                       
HE0226-4410 1531.27  0.49287       Ly_beta  35  n   32.0  23.0  0.0       02  n  18.0  3.0  0.0     02    26.1                       
HE0226-4410 1530.85  0.49246       Ly_beta  36  n  137.5   5.3  0.5     0206  n  16.0  0.0  0.0     02    26.1                       
HE0226-4410 1520.80  0.25100      Ly_alpha  37  n   60.0   6.3  0.0     0222  n  28.5  3.4  4.5   0222    38.0                       
HE0226-4410 1513.70  0.24514      Ly_alpha  38  n  346.5  12.2  0.5     0222  n  35.0  3.5  0.0   0222    35.3                       
HE0226-4410 1506.98  0.46908       Ly_beta  39  n   58.5  12.8  4.5     0222  n  33.0  7.0  5.0   0222    38.0                       
HE0226-4410 1495.24  0.20701    N_V_1238.8  41  n   20.2   6.0  0.0       23  n   7.9  3.0  0.0     23    35.2             Ly_alpha  
HE0226-4410 1484.86  0.19863    N_V_1238.8  42  n   27.3   8.6  0.0       23  n  19.2  5.8  0.0     23    34.8                      a
HE0226-4410 1484.36  0.22102      Ly_alpha  43  n   56.0   4.0  0.0       02  n  47.0  6.0  0.0     02    34.2                       
HE0226-4410 1483.17  0.22005      Ly_alpha  44  n  345.0  12.7  0.0     0222  n  28.0  0.7  1.0   0222    34.2                       
HE0226-4410 1472.25  0.21106      Ly_alpha  46  n  174.6  20.7  0.0       23  n  56.0  4.5  0.0     23    23.6                       
HE0226-4410 1469.06  0.35523   N_II_1084.0  47  <   21.0   0.0  0.0       22      0.0  0.0  0.0           21.0                       
HE0226-4410 1467.32  0.20700      Ly_alpha  48  n  570.0  19.0 19.0     0206  n  35.0  1.0  0.0     02    22.5                       
HE0226-4410 1459.47  0.42287       Ly_beta  49  n   77.0  11.0  0.0       02  n  27.0  3.0  0.0     02    22.7                       
HE0226-4410 1458.18  0.49251   C_III_977.0  50  n  108.0  34.0  0.0       23  n  10.0  2.0  0.0     23    21.6                       
HE0226-4410 1457.11  0.19859      Ly_alpha  51  n  350.5  12.9  1.5     0222  n  37.5  1.6  0.5   0222    34.9                       
HE0226-4410 1456.25  0.20700 Si_III_1206.5  52  n   49.0   3.0  0.0       02  n  24.0  4.0  0.0     02    34.6                       
HE0226-4410 1452.92  0.34034   N_II_1084.0  53  <   24.0   0.0  0.0       22      0.0  0.0  0.0           31.1                       
HE0226-4410 1452.15  0.19453      Ly_alpha  54  n   36.0   8.0  0.0       22  n  21.0  3.0  0.0     22    26.1                      a
HE0226-4410 1451.87  0.49287      Ly_gamma  35  <   26.0   0.0  0.0       02      0.0  0.0  0.0           20.9                       
HE0226-4410 1451.47  0.49246      Ly_gamma  36  n   71.0  22.0  0.0       02  n  16.0  4.0  0.0     02    20.9                       
HE0226-4410 1451.22  0.19374      Ly_alpha  55  n   69.0  10.0  0.0       22  ~  24.0  0.0  0.0     22    26.1                       
HE0226-4410 1447.50  0.40274   O_VI_1031.9  56  <   25.0   0.0  0.0       22      0.0  0.0  0.0           33.1                       
HE0226-4410 1446.10  0.19859 Si_III_1206.5  57  n   20.0   3.0  0.0       02  n  26.0  3.0  0.0     02    38.7                      a
HE0226-4410 1445.32  0.18891      Ly_alpha  58  n   87.0  10.0  0.0       22  n  18.0  3.0  0.0     22    39.0                       
HE0226-4410 1445.05  0.40034   O_VI_1031.9  59  <   35.0   0.0  0.0       22      0.0  0.0  0.0           33.1                       
HE0226-4410 1444.35  0.18811      Ly_alpha  60  n  120.0  12.0  0.0       22  n  24.0  2.0  0.0     22    39.0                       
HE0226-4410 1443.44  0.39890   O_VI_1031.9  61  <   35.0   0.0  0.0       22      0.0  0.0  0.0           33.1                       
HE0226-4410 1442.02  0.18619      Ly_alpha  62  n   73.0  13.0  0.0       22  n  36.0  5.0  0.0     22    31.5                       
HE0226-4410 1440.99  0.39641   O_VI_1031.9  63  <   33.0   0.0  0.0       22      0.0  0.0  0.0           26.7                       
HE0226-4410 1438.81  0.40273       Ly_beta   1  n   93.0  10.3  0.0     0222  n  43.5  3.6  0.5   0222    26.6                       
HE0226-4410 1430.62  0.38636   O_VI_1031.9  64  <   29.0   0.0  0.0       22      0.0  0.0  0.0           40.3                       
HE0226-4410 1428.80  0.46915      Ly_gamma  39  n   14.0   4.0  0.0       02  ~  33.0  0.0  0.0     02    38.0                       
HE0226-4410 1428.43  0.38420   O_VI_1031.9  65  <   27.0   0.0  0.0       22      0.0  0.0  0.0           40.3                       
HE0226-4410 1424.37  0.34034   S_IV_1062.7  66  <   20.0   0.0  0.0       22      0.0  0.0  0.0           29.6                       
HE0226-4410 1422.03  0.38637       Ly_beta   5  <   74.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
HE0226-4410 1421.98  0.16971      Ly_alpha  67  n   95.0  10.0  0.0       22  n  24.0  2.0  0.0     22    38.4                       
HE0226-4410 1419.85  0.38420       Ly_beta   6  n   33.0  10.0  0.0       22  n  28.0  6.0  0.0     22    32.4                       
HE0226-4410 1418.24  0.38267       Ly_beta   7  <   25.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
HE0226-4410 1418.15  0.01746  Si_IV_1393.8  68  <   41.0   0.0  0.0       22      0.0  0.0  0.0           44.1                       
HE0226-4410 1417.45  0.49246      Ly_delta  36  n   53.0  16.0  0.0       02  n  21.0  5.0  0.0     02    31.5                       
HE0226-4410 1416.66  0.37281   O_VI_1031.9  69  <   27.0   0.0  0.0       22      0.0  0.0  0.0           34.3                       
HE0226-4410 1414.31  0.16339      Ly_alpha  70  n  486.0  15.0  1.0     0222  n  45.0  0.7  1.0   0222    40.4                       
HE0226-4410 1413.05  0.16236      Ly_alpha  71  n   38.0   3.6  6.0     0222  n  25.5  3.6 10.5   0222    40.4                       
HE0226-4410 1412.58  0.37716       Ly_beta   9  n   14.0   1.0  0.0       02  ~  15.0  0.0  0.0     02    34.1                      a
HE0226-4410 1408.40  0.35523    O_I_1039.2  72  <   18.0   0.0  0.0       22      0.0  0.0  0.0           17.1                       
HE0226-4410 1408.14  0.37283       Ly_beta  10  <   21.0   0.0  0.0       02      0.0  0.0  0.0           16.9                       
HE0226-4410 1406.35  0.37108       Ly_beta  11  <   12.0   0.0  0.0       02      0.0  0.0  0.0           23.6                       
HE0226-4410 1406.22  0.35524   O_VI_1037.6  73  n   17.4   2.9  2.9 02030622  n  26.5  3.5  8.5   0222    23.8                       
HE0226-4410 1405.90  0.35493   O_VI_1037.6  74  <    8.0   0.0  0.0       02      0.0  0.0  0.0           23.8                       
HE0226-4410 1404.72  0.15550      Ly_alpha  75  n   51.5   5.6  2.5     0222  n  25.5  2.9  0.5   0222    27.9                       
HE0226-4410 1403.64  0.16340 Si_III_1206.5  76  n   19.0   1.0  0.0       02  ~   9.0  0.0  0.0     02    27.7                       
HE0226-4410 1400.17  0.15175      Ly_alpha  77  n  121.0  13.0  0.0       22  n  43.0  3.0  0.0     22    31.8                       
HE0226-4410 1398.51  0.35524   O_VI_1031.9  73  n   52.6   2.9  5.9 02030622  n  33.5  3.2 10.5   0222    27.0                       
HE0226-4410 1398.19  0.35493   O_VI_1031.9  74  n    9.0   3.0  0.0       02  n  13.0  9.0  0.0     02    27.0                       
HE0226-4410 1395.31  0.46915      Ly_delta  39  <    7.0   0.0  0.0       02      0.0  0.0  0.0           23.4                       
HE0226-4410 1394.77  0.14733      Ly_alpha  78  n   37.0   7.0  0.0       02  n  14.0  3.0  0.0     02    29.9                       
HE0226-4410 1390.73  0.34031   O_VI_1037.6  79  <   82.0   0.0  0.0       02      0.0  0.0  0.0           22.6                       
HE0226-4410 1390.09  0.35523       Ly_beta  13  n   44.5   4.0 14.5     0222  n  36.0  2.8 10.0   0222    22.3                       
HE0226-4410 1389.78  0.35493       Ly_beta  14  <   18.0   0.0  0.0       02      0.0  0.0  0.0           22.3                       
HE0226-4410 1383.79  0.42287      Ly_gamma  49  n   72.0   8.0  0.0       02  n  28.0  2.0  0.0     02    20.9             Ly_alpha  
HE0226-4410 1383.13  0.34034   O_VI_1031.9  79  n   68.0   3.8  5.5 02030622  n  20.5  1.1  0.5   0222    22.1                       
HE0226-4410 1374.80  0.34032       Ly_beta  17  n   32.5   4.3  0.5     0222  n  21.0  5.0  8.5     22    30.4                       
HE0226-4410 1370.49  0.40274   C_III_977.0  80  <   29.0   0.0  0.0       22      0.0  0.0  0.0           22.5                       
HE0226-4410 1368.74  0.12591      Ly_alpha  81  n   48.0   5.0  0.0     0222  n  29.5  3.4  2.5   0222    28.0                       
HE0226-4410 1368.16  0.40034   C_III_977.0  82  <   30.0   0.0  0.0       22      0.0  0.0  0.0           22.5                       
HE0226-4410 1367.92  0.31833   O_VI_1037.6  83  <    7.0   0.0  0.0       02      0.0  0.0  0.0           23.9                       
HE0226-4410 1366.64  0.39890   C_III_977.0  84  <   28.0   0.0  0.0       22      0.0  0.0  0.0           21.5                       
HE0226-4410 1364.32  0.39641   C_III_977.0  85  <   36.0   0.0  0.0       22      0.0  0.0  0.0           21.5                       
HE0226-4410 1360.42  0.31833   O_VI_1031.9  83  n    9.0   2.0  0.0       02  n   6.0  3.0  0.0     02    22.3                      a
HE0226-4410 1358.31  0.11733      Ly_alpha  86  n   21.0   7.0  0.0       22  n  15.0  7.0  0.0     22    26.2                      a
HE0226-4410 1357.66  0.11680      Ly_alpha  87  n   77.0   5.8  5.0     0222  n  24.0  2.2  2.0   0222    26.2                       
HE0226-4410 1355.64  0.11514      Ly_alpha  88  n   36.0  10.0  0.0       22  n  13.0  3.0  0.0     22    21.2                       
HE0226-4410 1354.50  0.38636   C_III_977.0  89  <   23.0   0.0  0.0       22      0.0  0.0  0.0           17.0                       
HE0226-4410 1352.43  0.38420   C_III_977.0  90  <   24.0   0.0  0.0       22      0.0  0.0  0.0           24.0                       
HE0226-4410 1352.24  0.31833       Ly_beta  19  <    7.0   0.0  0.0       02      0.0  0.0  0.0           25.1                       
HE0226-4410 1351.36  0.42287      Ly_delta  49  n    9.0   1.0  0.0       02  ~  33.0  0.0  0.0     02    23.3                       
HE0226-4410 1351.10  0.30930   O_VI_1031.9  91  <   24.0   0.0  0.0       22      0.0  0.0  0.0           25.3                       
HE0226-4410 1345.33  0.10668      Ly_alpha  92  n   39.0   9.0  0.0       22  n  24.0  3.0  0.0     22    29.9                       
HE0226-4410 1342.96  0.30928       Ly_beta  20  n  128.5   9.2  4.5     0222  n  45.0  2.1  2.0   0222    25.2                       
HE0226-4410 1341.41  0.35523   N_III_989.8  93  <   22.0   0.0  0.0       22      0.0  0.0  0.0           20.2                       
HE0226-4410 1341.28  0.37281   C_III_977.0  94  <   24.0   0.0  0.0       22      0.0  0.0  0.0           20.0                       
HE0226-4410 1339.23  0.30565       Ly_beta  21  <    7.0   0.0  0.0       02      0.0  0.0  0.0           21.0                       
HE0226-4410 1337.09  0.30356       Ly_beta  22  <   13.0   0.0  0.0       02      0.0  0.0  0.0           22.9                       
HE0226-4410 1333.38  0.29213   O_VI_1031.9  95  <   29.0   0.0  0.0       22      0.0  0.0  0.0           21.9                       
HE0226-4410 1332.57  0.29134   O_VI_1031.9  96  <   22.0   0.0  0.0       22      0.0  0.0  0.0           21.9                       
HE0226-4410 1327.81  0.09224      Ly_alpha  97  n   52.5   5.4  9.5     0222  n  40.5  2.2  6.5   0222    21.2                      a
HE0226-4410 1326.69  0.34034   N_III_989.8  98  <   15.0   0.0  0.0       22      0.0  0.0  0.0           21.7                       
HE0226-4410 1325.80  0.09059      Ly_alpha  99  n  180.0  12.0  0.0       22  n  28.0  1.0  0.0     22    26.7                       
HE0226-4410 1324.56  0.29134       Ly_beta  25  n   53.0   2.0  0.0       02  n  41.0  1.0  0.0     02    22.5                       
HE0226-4410 1324.33  0.08938      Ly_alpha 100  n   19.0   5.0  0.0       22  ~   7.0  0.0  0.0     22    26.7                      a
HE0226-4410 1324.09  0.35523   C_III_977.0 101  <   21.0   0.0  0.0       22      0.0  0.0  0.0           21.4                       
HE0226-4410 1323.87  0.08901      Ly_alpha 102  n   87.5   4.9  6.5     0222  n  24.5  1.6  5.5   0222    26.7                       
HE0226-4410 1321.29  0.28041   O_VI_1031.9 103  <   20.0   0.0  0.0       22      0.0  0.0  0.0           22.0                       
HE0226-4410 1320.41  0.27956   O_VI_1031.9 104  <   21.0   0.0  0.0       22      0.0  0.0  0.0           22.0                       
HE0226-4410 1317.41  0.08369      Ly_alpha 105  n  252.0   9.0  0.0       02  n  52.0  3.0  0.0     02    28.3                       
HE0226-4410 1313.34  0.28041       Ly_beta  26  n    9.0   1.0  0.0       02  ~  24.0  0.0  0.0     02    23.9                       
HE0226-4410 1312.15  0.27155   O_VI_1031.9 106  <   20.0   0.0  0.0       22      0.0  0.0  0.0           24.3                       
HE0226-4410 1309.52  0.34032   C_III_977.0 107  n   24.0   3.4  1.0     0222  n  24.5  2.8  7.5   0222    23.0                       
HE0226-4410 1305.70  0.07406      Ly_alpha 108  n   41.0   2.0  0.0       02  n  16.0  3.0  0.0     02    29.1                       
HE0226-4410 1304.78  0.16236 Fe_III_1122.5 109  n   23.0   4.0  0.0       02  ~  20.0  0.0  0.0     02    26.9                       
HE0226-4410 1304.15  0.27145       Ly_beta  34  n   40.0  22.0  0.0       02  n  36.0 15.0  0.0     02    24.6                       
HE0226-4410 1301.05  0.07023      Ly_alpha 110  n   33.0   7.0  0.0       22  n  24.0  3.0  0.0     22    25.0                      a
HE0226-4410 1298.93  0.06849      Ly_alpha 111  n   34.0   4.0  0.0       02  n  34.0  5.0  0.0     02    25.0                      a
HE0226-4410 1291.99  0.24515   O_VI_1037.6 112  n   10.0   1.0  0.0       02  ~  18.0  0.0  0.0     02    24.4                      a
HE0226-4410 1290.93  0.25099   O_VI_1031.9 113  <   20.0   0.0  0.0       22      0.0  0.0  0.0           24.2                       
HE0226-4410 1289.80  0.06098      Ly_alpha 114  n  479.0  28.0  0.0       02  n  32.0  2.0  0.0     02    28.5                       
HE0226-4410 1289.29  0.06056      Ly_alpha 115  n  244.0  66.0  0.0       02  n  41.0  4.0  0.0     02    28.5                       
HE0226-4410 1288.84  0.06019      Ly_alpha 116  n   73.5   6.1 11.5     0222  n  36.0  2.2  9.0   0222    28.5                       
HE0226-4410 1286.35  0.05814      Ly_alpha 117  n   30.0  10.0  0.0       02  n  12.0  3.0  0.0     02    25.8                      a
HE0226-4410 1284.90  0.24515   O_VI_1031.9 112  n   23.0   1.0  0.0       02  n  29.0  0.0  0.0     02    21.9                      a
HE0226-4410 1283.19  0.25101       Ly_beta  37  n   25.0   3.0  0.0       02  n  28.0  6.0  0.0     02    21.8                      a
HE0226-4410 1282.48  0.01746  Si_II_1260.5 118  <   29.0   0.0  0.0       22      0.0  0.0  0.0           20.1                       
HE0226-4410 1279.24  0.23964   O_VI_1031.9 119  <   27.0   0.0  0.0       22      0.0  0.0  0.0           16.5                       
HE0226-4410 1279.21  0.30930   C_III_977.0 120  <   23.0   0.0  0.0       22      0.0  0.0  0.0           15.6                       
HE0226-4410 1278.61  0.05177      Ly_alpha 121  n   26.0   3.0  0.0       02  ~  17.0  0.0  0.0     02    19.4                      a
HE0226-4410 1277.18  0.24514       Ly_beta  38  n  117.5   8.1  5.5     0222  n  44.0  2.1  3.0   0222    20.0                       
HE0226-4410 1273.33  0.30928      Ly_gamma  20  n   34.0   5.7  0.0     0222  n  38.0  9.3  5.0   0222    18.9                       
HE0226-4410 1271.70  0.04609      Ly_alpha 122  n  156.0   8.8  1.0     0222  n  24.0  1.1  0.0   0222    29.0                       
HE0226-4410 1270.80  0.04535      Ly_alpha 123  n   25.0   6.0  0.0       22  n  17.0  6.0  0.0     22    29.0                      a
HE0226-4410 1269.38  0.23009   O_VI_1031.9 124  <   26.0   0.0  0.0       22      0.0  0.0  0.0           24.6                       
HE0226-4410 1265.93  0.22004   O_VI_1037.6 125  <   31.0   0.0  0.0       02      0.0  0.0  0.0           22.9                       
HE0226-4410 1265.87  0.04129      Ly_alpha 126  n   40.0   4.0  0.0       02  n  32.0  7.0  0.0     02    26.9                      a
HE0226-4410 1264.94  0.35523    S_VI_933.4 127  <   21.0   0.0  0.0       22      0.0  0.0  0.0           20.6                       
HE0226-4410 1264.55  0.01746    N_V_1242.8 128  <   32.0   0.0  0.0       22      0.0  0.0  0.0           27.5                       
HE0226-4410 1262.44  0.29213   C_III_977.0 129  <   30.0   0.0  0.0       22      0.0  0.0  0.0           20.5                       
HE0226-4410 1261.67  0.29134   C_III_977.0 130  <   31.0   0.0  0.0       22      0.0  0.0  0.0           20.5                       
HE0226-4410 1259.97  0.22099   O_VI_1031.9 131  <   26.0   0.0  0.0       22      0.0  0.0  0.0           21.7                       
HE0226-4410 1258.99  0.22004   O_VI_1031.9 125  n   12.0   1.0  0.0       02  n  16.0  0.0  0.0     02    21.7                       
HE0226-4410 1255.88  0.29134      Ly_gamma  25  n   16.0   3.0  0.0       02  ~  26.0  0.0  0.0     02    19.9                       
HE0226-4410 1252.43  0.22102       Ly_beta  43  <  112.0   0.0  0.0       02      0.0  0.0  0.0           25.8                       
HE0226-4410 1252.41  0.20701   O_VI_1037.6 132  n  108.2   4.9  1.9   020306  n  34.0  8.0  0.0     02    26.1                       
HE0226-4410 1251.43  0.22005       Ly_beta  44  n  154.0   8.9  3.0     0222  n  33.0  1.8  0.0   0222    25.8                       
HE0226-4410 1251.04  0.34034    S_VI_933.0 133  <   20.0   0.0  0.0       22      0.0  0.0  0.0           23.5                       
HE0226-4410 1250.99  0.28041   C_III_977.0 134  <   21.0   0.0  0.0       22      0.0  0.0  0.0           24.6                       
HE0226-4410 1250.16  0.27956   C_III_977.0 135  <   32.0   0.0  0.0       22      0.0  0.0  0.0           24.6                       
HE0226-4410 1248.85  0.02729      Ly_alpha 136  n   30.0   5.0  0.0       02  n  31.0  5.0  0.0     02    30.6                      a
HE0226-4410 1248.27  0.02681      Ly_alpha 137  n   66.5   7.1  0.5     0222  n  29.0  2.5  1.0   0222    30.6                       
HE0226-4410 1245.55  0.20701   O_VI_1031.9 132  n  184.8   5.8 13.5   020306  n  34.0  1.0  0.0     02    28.9                       
HE0226-4410 1243.71  0.19860   O_VI_1037.6 138  <   31.0   0.0  0.0       22      0.0  0.0  0.0           29.1                       
HE0226-4410 1243.47  0.30927      Ly_delta  20  n   20.0   1.0  0.0       02  ~  30.0  0.0  0.0     02    26.6                       
HE0226-4410 1242.33  0.27155   C_III_977.0 139  <   22.0   0.0  0.0       22      0.0  0.0  0.0           28.0                       
HE0226-4410 1238.88  0.20055   O_VI_1031.9 140  <   30.0   0.0  0.0       22      0.0  0.0  0.0           29.6                       
HE0226-4410 1238.05  0.20700       Ly_beta  48  n  338.0  17.0  0.0       02  n  34.0  1.0  0.0     02    29.4                       
HE0226-4410 1236.93  0.01746      Ly_alpha 141  n   84.5   8.5  5.5     0622  n  22.0  3.0  0.0     22    37.0                       
HE0226-4410 1236.53  0.27145      Ly_gamma  34  n    9.0   4.0  0.0       02  ~  21.0  0.0  0.0     24    29.6                       
HE0226-4410 1232.67  0.19453   O_VI_1031.9 142  <   23.0   0.0  0.0       22      0.0  0.0  0.0           31.4                       
HE0226-4410 1231.87  0.19374   O_VI_1031.9 143  <   29.0   0.0  0.0       22      0.0  0.0  0.0           28.9                       
HE0226-4410 1230.45  0.01216      Ly_alpha 144  n   50.0   3.0  0.0       02  n  41.0  7.0  0.0     02    34.1                       
HE0226-4410 1229.44  0.19859       Ly_beta  51  n  117.0   8.1 25.0     0222  n  55.0  4.3 20.0   0222    28.7                       
HE0226-4410 1227.61  0.01746 Si_III_1206.5 145  <   30.0   0.0  0.0       22      0.0  0.0  0.0           33.8                       
HE0226-4410 1226.87  0.18811   O_VI_1031.9 146  <   28.0   0.0  0.0       22      0.0  0.0  0.0           33.0                       
HE0226-4410 1226.04  0.18891   O_VI_1031.9 147  <   22.0   0.0  0.0       22      0.0  0.0  0.0           32.9                       
HE0226-4410 1225.08  0.35523    C_II_904.0 148  <   26.0   0.0  0.0       22      0.0  0.0  0.0           28.9                       
HE0226-4410 1224.06  0.18619   O_VI_1031.9 149  <   36.0   0.0  0.0       22      0.0  0.0  0.0           32.9                       
HE0226-4410 1222.24  0.25099   C_III_977.0 150  <   32.0   0.0  0.0       22      0.0  0.0  0.0          440.2                       
HE0226-4410 1213.71  0.16971   O_VI_1037.6 151  <   90.0   0.0  0.0       22      0.0  0.0  0.0           81.7                       
HE0226-4410 1211.62  0.34034    C_II_904.0 152  <   36.0   0.0  0.0       22      0.0  0.0  0.0           43.4                       
HE0226-4410 1211.17  0.23964   C_III_977.0 153  <   47.0   0.0  0.0       22      0.0  0.0  0.0           46.9                       
HE0226-4410 1210.95  0.24515      Ly_gamma  38  n   36.0   3.0  0.0       02  ~  26.0  0.0  0.0     02    46.7                       
HE0226-4410 1206.09  0.16237   O_VI_1037.6 154  <   29.0   0.0  0.0       22      0.0  0.0  0.0           46.1                       
HE0226-4410 1201.84  0.23009   C_III_977.0 155  <   43.0   0.0  0.0       22      0.0  0.0  0.0           37.6                       
HE0226-4410 1200.53  0.16339   O_VI_1031.9 156  <   48.0   0.0  0.0       22      0.0  0.0  0.0           39.7                       
HE0226-4410 1198.02  0.16798       Ly_beta  67  <   14.0   0.0  0.0       02      0.0  0.0  0.0           39.5                       
HE0226-4410 1193.33  0.16340       Ly_beta  70  <  227.0   0.0  0.0       02      0.0  0.0  0.0           44.1                       
HE0226-4410 1192.93  0.22099   C_III_977.0 157  <   37.0   0.0  0.0       22      0.0  0.0  0.0           42.0                       
HE0226-4410 1192.40  0.15549   O_VI_1031.9 158  <   49.0   0.0  0.0       22      0.0  0.0  0.0           28.3                       
HE0226-4410 1192.26  0.16236       Ly_beta  71  <   19.0   0.0  0.0       02      0.0  0.0  0.0           28.2                       
HE0226-4410 1192.01  0.22005   C_III_977.0 159  <   52.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1188.54  0.15175   O_VI_1031.9 160  <   56.0   0.0  0.0       22      0.0  0.0  0.0           28.3                       
HE0226-4410 1188.26  0.42660   O_III_832.9 161  <   40.0   0.0  0.0       22      0.0  0.0  0.0           22.9                       
HE0226-4410 1186.54  0.22005      Ly_gamma  44  n   56.0  11.0  7.0     0222  n  20.0  4.0  0.5     02     0.0                       
HE0226-4410 1185.23  0.15551       Ly_beta  75  <   35.0   0.0  0.0       02      0.0  0.0  0.0            0.0                       
HE0226-4410 1179.26  0.20700   C_III_977.0 162  n  219.0  66.0  0.0       02  n  23.0  5.0  0.0     02    39.1                       
HE0226-4410 1176.84  0.14733       Ly_beta  78  <   29.0   0.0  0.0       02      0.0  0.0  0.0           41.1                       
HE0226-4410 1174.66  0.13832   O_VI_1031.9 163  <   26.0   0.0  0.0       22      0.0  0.0  0.0           41.3                       
HE0226-4410 1173.85  0.20700      Ly_gamma  48  <  239.0   0.0  0.0       02      0.0  0.0  0.0           36.4                       
HE0226-4410 1172.96  0.20055   C_III_977.0 164  <   34.0   0.0  0.0       22      0.0  0.0  0.0           36.6                       
HE0226-4410 1171.08  0.19860   C_III_977.0 165  <   32.0   0.0  0.0       22      0.0  0.0  0.0           36.6                       
HE0226-4410 1168.37  0.40274   O_III_832.9 166  <   33.0   0.0  0.0       22      0.0  0.0  0.0           31.1                       
HE0226-4410 1167.08  0.19453   C_III_977.0 167  <   22.0   0.0  0.0       22      0.0  0.0  0.0           36.4                       
HE0226-4410 1166.38  0.40034   O_III_832.9 168  <   22.0   0.0  0.0       22      0.0  0.0  0.0           31.1                       
HE0226-4410 1166.33  0.19374   C_III_977.0 169  <   23.0   0.0  0.0       22      0.0  0.0  0.0           36.5                       
HE0226-4410 1165.70  0.19860      Ly_gamma  51  n   49.0  10.0  0.0       22  n  29.0  5.0  0.0     22    36.3                       
HE0226-4410 1165.08  0.39890   O_III_832.9 170  <   28.0   0.0  0.0       22      0.0  0.0  0.0           31.1                       
HE0226-4410 1163.11  0.39641   O_III_832.9 171  <   22.0   0.0  0.0       22      0.0  0.0  0.0           28.8                       
HE0226-4410 1161.86  0.12589   O_VI_1031.9 172  <   21.0   0.0  0.0       22      0.0  0.0  0.0           35.7                       
HE0226-4410 1161.59  0.18811   C_III_977.0 173  <   24.0   0.0  0.0       22      0.0  0.0  0.0           33.8                       
HE0226-4410 1160.81  0.18891   C_III_977.0 174  <   18.0   0.0  0.0       22      0.0  0.0  0.0           33.7                       
HE0226-4410 1158.93  0.18619   C_III_977.0 175  <   25.0   0.0  0.0       22      0.0  0.0  0.0           38.4                       
HE0226-4410 1154.74  0.38636   O_III_832.9 176  <   21.0   0.0  0.0       22      0.0  0.0  0.0           32.7                       
HE0226-4410 1153.00  0.11733   O_VI_1031.9 177  <   20.0   0.0  0.0       22      0.0  0.0  0.0           49.0                       
HE0226-4410 1152.97  0.38420   O_III_832.9 178  <   22.0   0.0  0.0       22      0.0  0.0  0.0           39.5                       
HE0226-4410 1152.45  0.11680   O_VI_1031.9 179  <   29.0   0.0  0.0       22      0.0  0.0  0.0           49.0                       
HE0226-4410 1150.74  0.11514   O_VI_1031.9 180  <   17.0   0.0  0.0       22      0.0  0.0  0.0           49.0                       
HE0226-4410 1148.30  0.10668   O_VI_1037.6 181  <   21.0   0.0  0.0       22      0.0  0.0  0.0           43.6                       
HE0226-4410 1146.34  0.20700      Ly_delta  48  n  131.0   8.0  0.0       02  n  47.0  6.0  0.0     02    39.9                       
HE0226-4410 1145.53  0.11680       Ly_beta  87  <   29.0   0.0  0.0       02      0.0  0.0  0.0           43.1                       
HE0226-4410 1143.47  0.37281   O_III_832.9 182  <   16.0   0.0  0.0       22      0.0  0.0  0.0           28.9                       
HE0226-4410 1142.83  0.16971   C_III_977.0 183  <   21.0   0.0  0.0       22      0.0  0.0  0.0           33.9                       
HE0226-4410 1138.35  0.19859      Ly_delta  51  <   22.0   0.0  0.0       02      0.0  0.0  0.0           32.1                       
HE0226-4410 1136.66  0.16339   C_III_977.0 184  n   18.0   6.0  0.0       22  n  26.0 10.0  0.0     22    33.0                      a
HE0226-4410 1135.66  0.16237   C_III_977.0 185  <   22.0   0.0  0.0       22      0.0  0.0  0.0           33.0                       
HE0226-4410 1131.44  0.16339      Ly_gamma  70  n   38.0  12.5 10.0     0222  n  24.5  6.1 14.5   0222    26.9                       
HE0226-4410 1130.89  0.35523    O_II_834.5 186  <   18.0   0.0  0.0       22      0.0  0.0  0.0           23.0                       
HE0226-4410 1128.96  0.15549   C_III_977.0 187  <   20.0   0.0  0.0       22      0.0  0.0  0.0           26.7                       
HE0226-4410 1128.81  0.35523   O_III_832.9 188  <   16.0   0.0  0.0       22      0.0  0.0  0.0           22.8                       
HE0226-4410 1127.07  0.09220   O_VI_1031.9 189  <   24.0   0.0  0.0       22      0.0  0.0  0.0           28.2                       
HE0226-4410 1125.30  0.15175   C_III_977.0 190  <   27.0   0.0  0.0       22      0.0  0.0  0.0           26.7                       
HE0226-4410 1124.28  0.08950   O_VI_1031.9 191  <   20.0   0.0  0.0       22      0.0  0.0  0.0           29.5                       
HE0226-4410 1124.16  0.08938   O_VI_1031.9 192  <   15.0   0.0  0.0       22      0.0  0.0  0.0           29.5                       
HE0226-4410 1123.78  0.08901   O_VI_1031.9 193  <   23.0   0.0  0.0       22      0.0  0.0  0.0           29.5                       
HE0226-4410 1123.75  0.42660    O_IV_787.7 194  <   21.0   0.0  0.0       22      0.0  0.0  0.0           22.5                       
HE0226-4410 1120.38  0.09228       Ly_beta  97  <   21.0   0.0  0.0       02      0.0  0.0  0.0           29.4                       
HE0226-4410 1118.64  0.09059       Ly_beta  99  n   41.0   9.0  0.0       22  n  31.0  9.0  0.0     22    31.5                       
HE0226-4410 1118.34  0.08375   O_VI_1031.9 195  <   25.0   0.0  0.0       22      0.0  0.0  0.0           31.7                       
HE0226-4410 1117.01  0.08900       Ly_beta 102  <   22.0   0.0  0.0       02      0.0  0.0  0.0           31.5                       
HE0226-4410 1116.41  0.34034   O_III_832.9 196  <   17.0   0.0  0.0       22      0.0  0.0  0.0           25.6                       
HE0226-4410 1111.56  0.08369       Ly_beta 105  n   62.0   3.0  0.0       02  n  47.0  3.0  0.0     02    31.4                       
HE0226-4410 1104.94  0.40274    O_IV_787.7 197  <   22.0   0.0  0.0       22      0.0  0.0  0.0           25.6                       
HE0226-4410 1104.93  0.16340      Ly_delta  70  <   21.0   0.0  0.0       02      0.0  0.0  0.0           30.9                       
HE0226-4410 1104.40  0.07023   O_VI_1031.9 198  <   21.0   0.0  0.0       22      0.0  0.0  0.0           35.5                       
HE0226-4410 1103.06  0.40034    O_IV_787.7 199  <   20.0   0.0  0.0       22      0.0  0.0  0.0           27.1                       
HE0226-4410 1101.83  0.39890    O_IV_787.7 200  <   20.0   0.0  0.0       22      0.0  0.0  0.0           27.1                       
HE0226-4410 1101.69  0.07406       Ly_beta 108  <   24.0   0.0  0.0       02      0.0  0.0  0.0           35.3                       
HE0226-4410 1100.04  0.12589   C_III_977.0 201  <   18.0   0.0  0.0       22      0.0  0.0  0.0           33.7                       
HE0226-4410 1099.97  0.39641    O_IV_787.7 202  <   25.0   0.0  0.0       22      0.0  0.0  0.0           27.1                       
HE0226-4410 1099.06  0.42660 Ne_VIII_770.4 203  <   19.0   0.0  0.0       22      0.0  0.0  0.0           25.9                       
HE0226-4410 1095.97  0.06849       Ly_beta 111  <   22.0   0.0  0.0       02      0.0  0.0  0.0           29.4                       
HE0226-4410 1094.70  0.06083   O_VI_1031.9 204  <   26.0   0.0  0.0       22      0.0  0.0  0.0           29.6                       
HE0226-4410 1094.00  0.06015   O_VI_1031.9 205  <   25.0   0.0  0.0       22      0.0  0.0  0.0           31.6                       
HE0226-4410 1092.05  0.38636    O_IV_787.7 206  <   18.0   0.0  0.0       22      0.0  0.0  0.0           24.2                       
HE0226-4410 1091.65  0.11733   C_III_977.0 207  <   20.0   0.0  0.0       22      0.0  0.0  0.0           30.0                       
HE0226-4410 1091.14  0.11680   C_III_977.0 208  <   23.0   0.0  0.0       22      0.0  0.0  0.0           28.4                       
HE0226-4410 1090.55  0.30930   O_III_832.9 209  <   24.0   0.0  0.0       22      0.0  0.0  0.0           24.2                       
HE0226-4410 1090.38  0.38420    O_IV_787.7 210  <   21.0   0.0  0.0       22      0.0  0.0  0.0           22.9                       
HE0226-4410 1089.51  0.11514   C_III_977.0 211  <   17.0   0.0  0.0       22      0.0  0.0  0.0           28.4                       
HE0226-4410 1088.27  0.06098       Ly_beta 114  n  313.0 113.0  0.0       02  n  46.0 15.0  0.0     02    82.8                       
HE0226-4410 1087.84  0.06056       Ly_beta 115  n   93.0  99.0  0.0       02  n  33.0 31.0  0.0     02    82.8                       
HE0226-4410 1087.50  0.06023       Ly_beta 116  <   63.0   0.0  0.0       02      0.0  0.0  0.0           82.8                       
HE0226-4410 1081.39  0.37281    O_IV_787.7 212  <   19.0   0.0  0.0       22      0.0  0.0  0.0           28.5                       
HE0226-4410 1081.23  0.10668   C_III_977.0 213  <   21.0   0.0  0.0       22      0.0  0.0  0.0           35.3                       
HE0226-4410 1080.67  0.40274 Ne_VIII_770.4 214  <   26.0   0.0  0.0       22      0.0  0.0  0.0           27.8                       
HE0226-4410 1079.49  0.04609   O_VI_1031.9 215  <   29.0   0.0  0.0       22      0.0  0.0  0.0           37.3                       
HE0226-4410 1078.83  0.40034 Ne_VIII_770.4 216  <   25.0   0.0  0.0       22      0.0  0.0  0.0           27.8                       
HE0226-4410 1078.82  0.05177       Ly_beta 121  <   26.0   0.0  0.0       02      0.0  0.0  0.0           37.1                       
HE0226-4410 1078.72  0.04535   O_VI_1031.9 217  <   22.0   0.0  0.0       22      0.0  0.0  0.0           37.3                       
HE0226-4410 1077.63  0.39890 Ne_VIII_770.4 218  <   22.0   0.0  0.0       22      0.0  0.0  0.0           27.8                       
HE0226-4410 1076.25  0.29213   O_III_832.9 219  <   30.0   0.0  0.0       22      0.0  0.0  0.0           25.4                       
HE0226-4410 1075.81  0.39641 Ne_VIII_770.4 220  <   26.0   0.0  0.0       22      0.0  0.0  0.0           23.5                       
HE0226-4410 1075.59  0.29134   O_III_832.9 221  <   25.0   0.0  0.0       22      0.0  0.0  0.0           25.4                       
HE0226-4410 1074.45  0.04121   O_VI_1031.9 222  <   39.0   0.0  0.0       22      0.0  0.0  0.0           31.4                       
HE0226-4410 1073.00  0.04609       Ly_beta 122  n   35.0   3.8  6.0     0222  n  21.5  3.2  1.5   0222    31.2                       
HE0226-4410 1068.07  0.04129       Ly_beta 126  <   19.0   0.0  0.0       02      0.0  0.0  0.0           25.2                       
HE0226-4410 1068.06  0.38636 Ne_VIII_770.4 223  <   17.0   0.0  0.0       22      0.0  0.0  0.0           18.9                       
HE0226-4410 1067.53  0.35523    O_IV_787.7 224  n   26.0   5.0  0.0       22  n  22.0  5.0  0.0     22    19.4                       
HE0226-4410 1067.10  0.09220   C_III_977.0 225  <   32.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1066.49  0.28041   O_III_832.9 226  <   18.0   0.0  0.0       22      0.0  0.0  0.0           22.8                       
HE0226-4410 1066.43  0.38420 Ne_VIII_770.4 227  <   21.0   0.0  0.0       22      0.0  0.0  0.0           21.1                       
HE0226-4410 1065.76  0.27956   O_III_832.9 228  <   14.0   0.0  0.0       22      0.0  0.0  0.0           22.8                       
HE0226-4410 1065.53  0.09059   C_III_977.0 229  <   25.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1064.46  0.08950   C_III_977.0 230  <    8.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1064.35  0.08938   C_III_977.0 231  <   12.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1059.60  0.02679   O_VI_1031.9 232  <   27.0   0.0  0.0       22      0.0  0.0  0.0           25.7                       
HE0226-4410 1059.11  0.27155   O_III_832.9 233  <   16.0   0.0  0.0       22      0.0  0.0  0.0           20.7                       
HE0226-4410 1058.84  0.08375   C_III_977.0 234  <   20.0   0.0  0.0       22      0.0  0.0  0.0           24.3                       
HE0226-4410 1057.64  0.37281 Ne_VIII_770.4 235  <   18.0   0.0  0.0       22      0.0  0.0  0.0           19.2                       
HE0226-4410 1055.80  0.34034    O_IV_787.7 236  n   36.0   7.0  0.0       22  n  17.0  4.0  0.0     22    20.4                       
HE0226-4410 1054.47  0.01746   C_II_1036.3 237  <   23.0   0.0  0.0       22      0.0  0.0  0.0           26.8                       
HE0226-4410 1053.98  0.08375      Ly_gamma 105  n   12.0   6.0  0.0       22      0.0  0.0  0.0           25.1                       
HE0226-4410 1053.71  0.02729       Ly_beta 136  <   18.0   0.0  0.0       02      0.0  0.0  0.0           26.5                       
HE0226-4410 1053.23  0.02682       Ly_beta 137  n   23.0   4.0  0.0       02  n  39.0  6.0  0.0     02    26.5                       
HE0226-4410 1049.95  0.01746   O_VI_1031.9 238  n   47.0   6.7  7.0     0622  n  13.0  9.0  0.0     22    28.3                       
HE0226-4410 1045.90  0.34034 Ne_VIII_780.3 239  <   15.0   0.0  0.0       22      0.0  0.0  0.0           17.5                       
HE0226-4410 1045.64  0.07023   C_III_977.0 240  <   16.0   0.0  0.0       22      0.0  0.0  0.0           21.9                       
HE0226-4410 1044.08  0.35523 Ne_VIII_770.4 241  <   19.0   0.0  0.0       22      0.0  0.0  0.0           17.2                       
HE0226-4410 1041.99  0.25099   O_III_832.9 242  <   24.0   0.0  0.0       22      0.0  0.0  0.0           20.8                       
HE0226-4410 1039.15  0.06849      Ly_gamma 111  <  189.0   0.0  0.0       02      0.0  0.0  0.0           24.2                       
HE0226-4410 1038.19  0.01216       Ly_beta 144  <   18.0   0.0  0.0       02      0.0  0.0  0.0           25.6                       
HE0226-4410 1035.79  0.06015   C_III_977.0 243  <   26.0   0.0  0.0       22      0.0  0.0  0.0           24.9                       
HE0226-4410 1032.61  0.34034 Ne_VIII_770.4 239  <   11.0   0.0  0.0       22      0.0  0.0  0.0           19.7                       
HE0226-4410 1031.35  0.30930    O_IV_787.7 244  <   24.0   0.0  0.0       22      0.0  0.0  0.0           16.8                       
HE0226-4410 1031.11  0.06023      Ly_gamma 116  <   14.0   0.0  0.0       02      0.0  0.0  0.0           20.8                       
HE0226-4410 1029.08  0.05814      Ly_gamma 117  <   14.0   0.0  0.0       02      0.0  0.0  0.0           20.8                       
HE0226-4410 1024.57  0.23009   O_III_832.9 245  <   25.0   0.0  0.0       22      0.0  0.0  0.0           17.6                       
HE0226-4410 1022.05  0.04609   C_III_977.0 246  <   28.0   0.0  0.0       22      0.0  0.0  0.0           21.9                       
HE0226-4410 1021.33  0.04535   C_III_977.0 247  <   17.0   0.0  0.0       22      0.0  0.0  0.0           21.9                       
HE0226-4410 1017.83  0.29213    O_IV_787.7 248  <   16.0   0.0  0.0       22      0.0  0.0  0.0           17.7                       
HE0226-4410 1017.28  0.04121   C_III_977.0 249  <   17.0   0.0  0.0       22      0.0  0.0  0.0           23.0                       
HE0226-4410 1017.20  0.29134    O_IV_787.7 250  <   15.0   0.0  0.0       22      0.0  0.0  0.0           18.5                       
HE0226-4410 1017.00  0.22099   O_III_832.9 251  <   12.0   0.0  0.0       22      0.0  0.0  0.0           19.6                       
HE0226-4410 1016.22  0.22005   O_III_832.9 252  <   17.0   0.0  0.0       22      0.0  0.0  0.0           19.6                       
HE0226-4410 1014.79  0.06849      Ly_delta 111  <   17.0   0.0  0.0       02      0.0  0.0  0.0           22.3                       
HE0226-4410 1014.25  0.35523    S_IV_748.4 253  <   16.0   0.0  0.0       22      0.0  0.0  0.0           17.6                       
HE0226-4410 1008.70  0.30930 Ne_VIII_770.4 254  <   25.0   0.0  0.0       22      0.0  0.0  0.0           24.7                       
HE0226-4410 1007.90  0.27956    O_IV_787.7 255  <   24.0   0.0  0.0       22      0.0  0.0  0.0           25.3                       
HE0226-4410 1007.66  0.06098      Ly_delta 114  n   21.0   4.0  0.0       02  ~   7.0  0.0  0.0     02    30.5                       
HE0226-4410 1007.26  0.06056      Ly_delta 115  <   29.0   0.0  0.0       02      0.0  0.0  0.0           43.1                       
HE0226-4410 1006.95  0.06023      Ly_delta 116  <   29.0   0.0  0.0       02      0.0  0.0  0.0           43.1                       
HE0226-4410 1004.96  0.05814      Ly_delta 117  <   29.0   0.0  0.0       02      0.0  0.0  0.0           43.1                       
HE0226-4410 1003.22  0.02679   C_III_977.0 256  <   38.0   0.0  0.0       22      0.0  0.0  0.0           44.3                       
HE0226-4410 1001.61  0.27155    O_IV_787.7 257  <   27.0   0.0  0.0       22      0.0  0.0  0.0           42.4                       
HE0226-4410  999.97  0.20055   O_III_832.9 258  <   38.0   0.0  0.0       22      0.0  0.0  0.0           44.8                       
HE0226-4410  998.36  0.19860   O_III_832.9 259  <   33.0   0.0  0.0       22      0.0  0.0  0.0           44.8                       
HE0226-4410  995.47  0.29213 Ne_VIII_770.4 260  <   42.0   0.0  0.0       22      0.0  0.0  0.0           51.1                       
HE0226-4410  994.96  0.19453   O_III_832.9 261  <   47.0   0.0  0.0       22      0.0  0.0  0.0           55.2                       
HE0226-4410  994.86  0.29134 Ne_VIII_770.4 262  <   39.0   0.0  0.0       22      0.0  0.0  0.0           51.1                       
HE0226-4410  994.32  0.19374   O_III_832.9 263  <   29.0   0.0  0.0       22      0.0  0.0  0.0           55.2                       
HE0226-4410  994.12  0.01746   C_III_977.0 264  <   65.0   0.0  0.0       22      0.0  0.0  0.0           64.8                       
HE0226-4410  990.28  0.18891   O_III_832.9 265  <   38.0   0.0  0.0       22      0.0  0.0  0.0           67.9                       
HE0226-4410  989.61  0.18811   O_III_832.9 266  <   52.0   0.0  0.0       22      0.0  0.0  0.0          142.7                       
HE0226-4410  988.01  0.18619   O_III_832.9 267  <   43.0   0.0  0.0       22      0.0  0.0  0.0          142.7                       
HE0226-4410  986.44  0.28041 Ne_VIII_770.4 268  <   33.0   0.0  0.0       22      0.0  0.0  0.0          213.6                       
HE0226-4410  985.78  0.27956 Ne_VIII_770.4 269  <   28.0   0.0  0.0       22      0.0  0.0  0.0          213.6                       
HE0226-4410  985.42  0.25099    O_IV_787.7 270  <   31.0   0.0  0.0       22      0.0  0.0  0.0          218.4                       
HE0226-4410  980.83  0.24514    O_IV_787.7 271  <   33.0   0.0  0.0       22      0.0  0.0  0.0           57.5                       
HE0226-4410  979.61  0.27155 Ne_VIII_770.4 272  <   29.0   0.0  0.0       22      0.0  0.0  0.0           61.8                       
HE0226-4410  976.18  0.25099 Ne_VIII_780.3 273  <   29.0   0.0  0.0       22      0.0  0.0  0.0           58.1                       
HE0226-4410  974.28  0.16971   O_III_832.9 274  <   18.0   0.0  0.0       22      0.0  0.0  0.0           54.8                       
HE0226-4410  968.97  0.23009    O_IV_787.7 275  <   39.0   0.0  0.0       22      0.0  0.0  0.0           50.5                       
HE0226-4410  968.17  0.16237   O_III_832.9 276  <   25.0   0.0  0.0       22      0.0  0.0  0.0           53.4                       
HE0226-4410  962.46  0.15549   O_III_832.9 277  <   31.0   0.0  0.0       22      0.0  0.0  0.0           55.7                       
HE0226-4410  961.79  0.22099    O_IV_787.7 278  <   27.0   0.0  0.0       22      0.0  0.0  0.0           52.7                       
HE0226-4410  961.05  0.22005    O_IV_787.7 279  <   35.0   0.0  0.0       22      0.0  0.0  0.0           52.7                       
HE0226-4410  959.34  0.15175   O_III_832.9 280  <   29.0   0.0  0.0       22      0.0  0.0  0.0           53.4                       
HE0226-4410  959.28  0.24514 Ne_VIII_770.4 281  <   27.0   0.0  0.0       22      0.0  0.0  0.0           49.4                       
HE0226-4410  955.05  0.23964 Ne_VIII_770.4 282  <   27.0   0.0  0.0       22      0.0  0.0  0.0           53.1                       
HE0226-4410  952.03  0.22005 Ne_VIII_780.3 283  <   35.0   0.0  0.0       22      0.0  0.0  0.0           53.8                       
HE0226-4410  948.14  0.13832   O_III_832.9 284  <   34.0   0.0  0.0       22      0.0  0.0  0.0           46.1                       
HE0226-4410  947.69  0.23009 Ne_VIII_770.4 285  <   34.0   0.0  0.0       22      0.0  0.0  0.0           42.6                       
HE0226-4410  945.69  0.20055    O_IV_787.7 286  <   34.0   0.0  0.0       22      0.0  0.0  0.0           43.6                       
HE0226-4410  944.17  0.19860    O_IV_787.7 287  <   34.0   0.0  0.0       22      0.0  0.0  0.0           48.3                       
HE0226-4410  940.94  0.19453    O_IV_787.7 288  <   24.0   0.0  0.0       22      0.0  0.0  0.0           48.3                       
HE0226-4410  940.66  0.22099 Ne_VIII_770.4 289  <   29.0   0.0  0.0       22      0.0  0.0  0.0           47.3                       
HE0226-4410  940.34  0.19374    O_IV_787.7 290  <   65.0   0.0  0.0       22      0.0  0.0  0.0           48.6                       
HE0226-4410  936.82  0.20055 Ne_VIII_780.3 291  <   42.0   0.0  0.0       22      0.0  0.0  0.0           48.2                       
HE0226-4410  936.52  0.18891    O_IV_787.7 292  <   26.0   0.0  0.0       22      0.0  0.0  0.0           48.6                       
HE0226-4410  935.89  0.18811    O_IV_787.7 293  <   39.0   0.0  0.0       22      0.0  0.0  0.0           48.6                       
HE0226-4410  935.31  0.19860 Ne_VIII_780.3 294  <   28.0   0.0  0.0       22      0.0  0.0  0.0           54.1                       
HE0226-4410  934.38  0.18619    O_IV_787.7 295  <   36.0   0.0  0.0       22      0.0  0.0  0.0           54.6                       
HE0226-4410  931.52  0.19374 Ne_VIII_780.3 296  <   80.0   0.0  0.0       22      0.0  0.0  0.0           54.1                       
HE0226-4410  927.73  0.18811 Ne_VIII_780.3 297  <   29.0   0.0  0.0       22      0.0  0.0  0.0           55.2                       
HE0226-4410  927.11  0.18891 Ne_VIII_780.3 298  <   23.0   0.0  0.0       22      0.0  0.0  0.0           55.1                       
HE0226-4410  925.61  0.18619 Ne_VIII_780.3 299  <   32.0   0.0  0.0       22      0.0  0.0  0.0           55.1                       
HE0226-4410  920.28  0.19453 Ne_VIII_770.4 300  <   37.0   0.0  0.0       22      0.0  0.0  0.0          552.9                       
HS0624+6907 1668.22  0.07573   C_IV_1550.8   1  n   23.0   4.8  2.0     0210  n  12.0  3.0  0.0     02    32.8                       
HS0624+6907 1665.45  0.07573   C_IV_1548.2   1  n   46.2   3.8  1.2     0210  n  10.0  1.0  0.0     02    24.3                       
HS0624+6907 1659.78  0.36532      Ly_alpha   2  n   31.0   2.0  0.0       02  n  34.0  1.0  0.0     02    14.7                       
HS0624+6907 1649.28  0.06344   C_IV_1550.8   3  n   34.5   7.0  0.0       23  n  13.2  2.5  0.0     23    33.8                       
HS0624+6907 1649.09  0.06338   C_IV_1550.8   4  n   10.5   4.7  0.0       23  n   4.5  3.0  0.0     23    33.8                       
HS0624+6907 1646.56  0.06353   C_IV_1548.2   3  n   91.8   8.0  0.0       23  n  15.3  1.3  0.0     23    32.2                       
HS0624+6907 1646.38  0.06342   C_IV_1548.2   4  n   27.4   4.7  0.0       23  n   6.3  1.4  0.0     23    32.2                       
HS0624+6907 1639.50  0.34864      Ly_alpha   5  n   28.8   3.8  0.8     0210  n  19.0  2.5  1.0   0210    26.8                       
HS0624+6907 1637.29  0.34682      Ly_alpha   6  n  149.5   8.4 14.5     0210  n  36.0  1.4  3.0   0210    27.9                       
HS0624+6907 1628.72  0.33977      Ly_alpha   7  n  478.4   9.7  3.6   020610  n  41.0  0.8  1.0   0210    25.1                       
HS0624+6907 1623.83  0.33575      Ly_alpha   8  n   44.0   3.0  0.0       02  n  34.0  1.0  0.0     02    25.3                       
HS0624+6907 1620.09  0.33267      Ly_alpha   9  n  151.6  13.5  0.0       10  n  38.0  3.4  0.0     10    34.2                       
HS0624+6907 1609.80  0.29530    N_V_1242.8  11  n   11.0   1.0  0.0       02  n   7.0  3.0  0.0     02    28.7                       
HS0624+6907 1605.76  0.32089      Ly_alpha  12  n  253.6   8.4 10.6     0210  n  29.5  0.8  1.5   0210    33.8                       
HS0624+6907 1604.64  0.29530    N_V_1238.8  11  n   30.0   2.0  0.0       02  n  18.0  5.0  0.0     02    34.5                       
HS0624+6907 1602.15  0.31792      Ly_alpha  13  n   97.7   7.6 10.1   020610  n  42.5  3.9  8.5   0210    33.1                       
HS0624+6907 1593.60  0.31088      Ly_alpha  14  n   67.1  12.2  0.0       10  n  51.0 27.7  0.0     10    42.7                       
HS0624+6907 1593.08  0.31045      Ly_alpha  15  n  129.7  13.0  0.0       10  n  62.0 40.3  0.0     10    42.7                       
HS0624+6907 1592.45  0.30994      Ly_alpha  16  n  119.9  10.9 67.9     0210  n  52.0  7.6 14.0   0210    35.7                       
HS0624+6907 1591.31  0.30900      Ly_alpha  17  n  104.8   6.8 22.8     0210  n  24.0  1.3  4.0   0210    35.7                       
HS0624+6907 1580.18  0.29984      Ly_alpha  18  n   30.0  16.0  0.0       02  n  14.0  4.0  0.0     02    28.4                       
HS0624+6907 1576.26  0.29662      Ly_alpha  19  n  140.8  10.6 15.8     0210  n  48.5  2.5  3.5   0210    32.3                       
HS0624+6907 1574.66  0.29531      Ly_alpha  20  n  220.3   8.7 18.3     0210  n  38.0  1.1  4.0   0210    32.3                       
HS0624+6907 1556.30  0.28020      Ly_alpha  21  n  418.6  33.3  0.0       23  n  39.6  2.6  0.0     23    30.3                       
HS0624+6907 1555.82  0.27980      Ly_alpha  22  n  238.4  55.7  0.0       23  n  58.7  9.9  0.0     23    30.3                       
HS0624+6907 1546.62  0.27224      Ly_alpha  23  n   29.1   6.3  0.0       10  n  12.0  2.2  0.0     10    25.6                       
HS0624+6907 1542.15  0.26856      Ly_alpha  24  n   53.6  11.0  0.0       10  n  51.0  7.2  0.0     10    24.9                       
HS0624+6907 1535.21  0.26285      Ly_alpha  25  n   44.0   4.0  0.0       02  ~  28.0  0.0  0.0     02    26.6                       
HS0624+6907 1522.32  0.25225      Ly_alpha  26  n   43.5   5.1  0.5     0210  n  23.0  4.1  1.0   0210    25.5                       
HS0624+6907 1517.96  0.24866      Ly_alpha  27  n   32.0   2.0  0.0       02  n  20.0  2.0  0.0     02    25.5                       
HS0624+6907 1516.88  0.24777      Ly_alpha  28  n   34.0   7.0  0.0       02  n  27.0 10.0  0.0     02    21.8                       
HS0624+6907 1508.15  0.24060      Ly_alpha  29  n   94.8   7.2  6.2     0210  n  22.5  1.4  2.5   0210    24.7                       
HS0624+6907 1499.31  0.07573  Si_IV_1393.8  30  n   15.8  13.0  0.0       10  n   5.1  3.9  0.0     23    30.2                       
HS0624+6907 1491.82  0.06348  Si_IV_1402.8  31  <   54.0   0.0  0.0       02      0.0  0.0  0.0           39.3                       
HS0624+6907 1487.12  0.22329      Ly_alpha  32  n  204.1   8.1  5.1     0210  n  24.0  0.7  1.0   0210    24.9                       
HS0624+6907 1483.53  0.22034      Ly_alpha  33  n   20.0   6.0  0.0       02  n  14.0  4.0  0.0     02    24.9                       
HS0624+6907 1482.32  0.06351  Si_IV_1393.8  31  n   21.6  15.6  0.0       23  n   8.1  4.0  0.0     23    31.0                       
HS0624+6907 1482.21  0.06343  Si_IV_1393.8  34  n   30.6  20.8  0.0       23  n  22.0 12.9  0.0     23    31.0                       
HS0624+6907 1474.88  0.21322      Ly_alpha  35  n   73.4   9.9  7.4     0210  n  42.5  4.5  2.5   0210    26.8                       
HS0624+6907 1472.59  0.21134      Ly_alpha  36  n   47.0  13.0  0.0       02  n  29.0  7.0  0.0     02    26.8                       
HS0624+6907 1467.97  0.20754      Ly_alpha  37  n  126.1   5.8  1.9     0210  n  29.0  0.9  2.0   0210    27.9                       
HS0624+6907 1465.27  0.20532      Ly_alpha  38  n  269.6   6.4  2.4     0210  n  26.0  0.6  1.0   0210    30.5                       
HS0624+6907 1464.67  0.20483      Ly_alpha  39  n  179.8   5.8  7.2     0210  n  24.5  0.7  0.5   0210    30.5                       
HS0624+6907 1463.74  0.21321 Si_III_1206.5  40  n   27.0   3.0  0.0       02  n  25.0  2.0  0.0     02    30.3                       
HS0624+6907 1458.74  0.19995      Ly_alpha  41  n   69.2   9.2  0.0       10  n  26.0  4.6  0.0     10    32.3                       
HS0624+6907 1458.50  0.19975      Ly_alpha  42  n   72.5   7.5  0.0       10  n  17.0  2.0  0.0     10    32.3                       
HS0624+6907 1422.49  0.37094   O_VI_1037.6  43  n   25.2   5.4  0.0       23  n  19.8  3.6  0.0     23    19.7                       
HS0624+6907 1422.10  0.37057   O_VI_1037.6  44  n   18.8   4.6  0.0       23  n  16.7  3.7  0.0     23    19.7                       
HS0624+6907 1419.30  0.06352   C_II_1334.5  45  n   97.8   8.5  0.0       10  ~  55.0  0.0  0.0     24    25.4                       
HS0624+6907 1414.69  0.37096   O_VI_1031.9  43  n   41.0   6.3  0.0       23  n  24.2  3.1  0.0     23    15.5                       
HS0624+6907 1414.31  0.37059   O_VI_1031.9  44  n   45.9  10.4  0.0       23  ~  43.4  0.0  0.0     23    15.5                       
HS0624+6907 1414.05  0.37034   O_VI_1031.9  46  n    5.7   4.8  0.0       23  n   9.0  6.3  0.0     23    15.5                       
HS0624+6907 1411.08  0.16074      Ly_alpha  47  n  172.3   6.0  0.0       10  n  30.0  2.4  0.0     10    18.1                       
HS0624+6907 1410.83  0.16054      Ly_alpha  48  n   59.5   6.0  0.0       10  n  34.0 10.3  0.0     10    18.1                       
HS0624+6907 1400.44  0.36532       Ly_beta   2  <    7.0   0.0  0.0       02      0.0  0.0  0.0           13.9                       
HS0624+6907 1399.36  0.34863   O_VI_1037.6  49  <    5.0   0.0  0.0       24      0.0  0.0  0.0           14.1                       
HS0624+6907 1391.69  0.34863   O_VI_1031.9  49  <   14.0   0.0  0.0       24      0.0  0.0  0.0           14.6                       
HS0624+6907 1390.20  0.33980   O_VI_1037.6  50  n   25.7   5.1  7.3   020306  n  37.0 13.0  0.0     02    14.7                       
HS0624+6907 1384.88  0.06352    O_I_1302.2  51  <    2.0   0.0  0.0       24      0.0  0.0  0.0           17.2                       
HS0624+6907 1383.32  0.34863       Ly_beta   5  <    5.0   0.0  0.0       02      0.0  0.0  0.0           13.5                       
HS0624+6907 1382.57  0.33980   O_VI_1031.9  50  n   37.0   4.3 11.3   020306  n  40.0  1.0  0.0     02    13.6                       
HS0624+6907 1381.46  0.34682       Ly_beta   6  n   55.4  14.0  0.0       23  n  37.6  8.4  0.0     23    17.5                       
HS0624+6907 1380.96  0.13597      Ly_alpha  52  n  104.8   9.7  0.0       10  n  57.0 10.7  0.0     10    20.7                       
HS0624+6907 1374.62  0.13075      Ly_alpha  53  n   95.4   7.2  5.4     0210  n  33.5  2.7  0.5   0210    24.5                       
HS0624+6907 1374.22  0.33976       Ly_beta   7  n  171.0  11.0  0.0       02  n  42.0  2.0  0.0     02    20.6                       
HS0624+6907 1371.57  0.12824      Ly_alpha  54  n   19.0   2.0  0.0       02  ~  21.0  0.0  0.0     02    24.6                       
HS0624+6907 1370.11  0.33575       Ly_beta   8  <   38.0   0.0  0.0       02      0.0  0.0  0.0           20.7                       
HS0624+6907 1367.51  0.31794   O_VI_1037.6  55  n   25.9   3.3  2.6   020306  ~  21.0  0.0  0.0     02    21.0                       
HS0624+6907 1360.02  0.31794   O_VI_1031.9  55  n   42.6   3.2  3.0   020306  n  34.0  1.0  0.0     02    16.9                       
HS0624+6907 1354.86  0.32088       Ly_beta  12  n   40.0   6.0  0.0       02  n  44.0  9.0  0.0     02    19.4                       
HS0624+6907 1351.79  0.31789       Ly_beta  13  n   26.0   5.0  0.0       02  n  36.0  2.0  0.0     02    20.1                       
HS0624+6907 1348.74  0.29984   O_VI_1037.6  56  <    7.0   0.0  0.0       02      0.0  0.0  0.0           20.4                       
HS0624+6907 1347.23  0.10822      Ly_alpha  57  n   51.0   7.0  0.0       02  ~  12.0  0.0  0.0     02    25.2                       
HS0624+6907 1343.66  0.30996       Ly_beta  16  <    9.0   0.0  0.0       02      0.0  0.0  0.0           21.3                       
HS0624+6907 1342.67  0.30900       Ly_beta  17  n   21.0  25.0  0.0       02  n  17.0  4.0  0.0     02    21.3                       
HS0624+6907 1341.34  0.29984   O_VI_1031.9  56  <   13.0   0.0  0.0       24      0.0  0.0  0.0           19.5                       
HS0624+6907 1340.48  0.06352  Si_II_1260.4  58  n   21.6  11.3  0.0       10  ~  23.0  0.0  0.0     24    23.8                       
HS0624+6907 1333.27  0.29984       Ly_beta  18  <    6.0   0.0  0.0       02      0.0  0.0  0.0           16.1                       
HS0624+6907 1332.64  0.07573    N_V_1238.8  59  n   23.2   8.4  0.0       10  ~  20.0  0.0  0.0     24    19.5                       
HS0624+6907 1329.97  0.29662       Ly_beta  19  n   17.0   3.0  0.0       02  ~  33.0  0.0  0.0     02    21.3                       
HS0624+6907 1328.62  0.29530       Ly_beta  20  n   28.0   8.0  0.0       02  ~  32.0  0.0  0.0     02    21.3                       
HS0624+6907 1325.14  0.09005      Ly_alpha  60  n  144.0   6.0  0.0       02  n 122.0  3.0  0.0     02    19.3                       
HS0624+6907 1321.75  0.06352    N_V_1242.8  61  <    3.0   0.0  0.0       24      0.0  0.0  0.0           23.4                       
HS0624+6907 1313.13  0.28020       Ly_beta  21  n  148.0  11.0  0.0       02  n  49.0  2.0  0.0     02    24.0                       
HS0624+6907 1307.73  0.07573      Ly_alpha  62  n  289.1   9.7  1.9     0210  n  25.0  0.6  1.0   0210    37.2                       
HS0624+6907 1302.97  0.33976      Ly_gamma   7  n   62.0   9.0  0.0       02  n  44.0  4.0  0.0     02    26.8                       
HS0624+6907 1299.35  0.25224   O_VI_1037.6  63  n   10.0   3.0  0.0       02  ~  13.0  0.0  0.0     02    24.3                       
HS0624+6907 1295.33  0.26285       Ly_beta  25  <    9.0   0.0  0.0       02      0.0  0.0  0.0           25.6                       
HS0624+6907 1294.71  0.06502      Ly_alpha  65  n  264.8   7.5  0.0       10  n  31.0  2.7  0.0     10    30.4                       
HS0624+6907 1294.39  0.06475      Ly_alpha  66  n  241.4   8.5  0.0       10  n  33.0  3.0  0.0     10    30.4                       
HS0624+6907 1293.01  0.06362      Ly_alpha  67       0.0   0.0  0.0               0.0  0.0  0.0           30.4                       
HS0624+6907 1292.87  0.06350      Ly_alpha  68  n  561.0  11.3  6.0     0210  n  66.0  5.0  0.0     02    30.5                       
HS0624+6907 1292.30  0.25235   O_VI_1031.9  63  n   80.6   4.8  0.0       10  n  27.0  8.8  0.0     10    25.9                       
HS0624+6907 1292.07  0.06285      Ly_alpha  69  n  103.5   4.7  8.7       10  n  20.0  7.0  1.0   0210    30.5                       
HS0624+6907 1291.97  0.06276      Ly_alpha  70  n   36.7   2.8  0.0       10  n   8.0  3.7  0.0     10    30.5                       
HS0624+6907 1291.83  0.06265      Ly_alpha  71  n   95.0   6.6  0.0       10  n  35.0 12.3  0.0     10    30.5                       
HS0624+6907 1291.46  0.06234      Ly_alpha  72  n  120.5   6.6  0.0       10  n  30.0  4.0  0.0     10    30.5                       
HS0624+6907 1291.22  0.06215      Ly_alpha  73  n   12.2   3.8  0.0       10  n  10.0  7.9  0.0     10    30.5                       
HS0624+6907 1291.06  0.06201      Ly_alpha  74  n   19.8   3.8  0.0       10  n   8.0  4.7  0.0     10    30.5                       
HS0624+6907 1290.89  0.06188      Ly_alpha  75  n  173.3   5.7  0.0       10  n  21.0  1.4  0.0     10    30.5                       
HS0624+6907 1290.53  0.32088   C_III_977.0  76  n   10.0   3.0  0.0       02  n  12.0  4.0  0.0     02    24.5                       
HS0624+6907 1284.60  0.32088      Ly_gamma  12  n   31.0   2.0  0.0       02  n  36.0  2.0  0.0     02    23.9                       
HS0624+6907 1284.45  0.25224       Ly_beta  26  <   32.0   0.0  0.0       02      0.0  0.0  0.0           25.2                       
HS0624+6907 1283.15  0.06353 Si_III_1206.5  77  n  115.3  12.4  0.0       23  n  16.2  1.8  0.0     23    29.7                       
HS0624+6907 1283.01  0.06341 Si_III_1206.5  78  n   29.9   8.6  0.0       23  n   8.2  2.6  0.0     23    29.7                       
HS0624+6907 1282.72  0.05515      Ly_alpha  79  n  224.6  13.3  0.0       10  n  84.0 30.7  0.0     10    29.9                       
HS0624+6907 1282.33  0.05483      Ly_alpha  80  n  442.1  13.4  7.9     0210  n  40.0  1.0  2.5     02    30.5                       
HS0624+6907 1281.76  0.05437      Ly_alpha  81  n   61.6  12.3  0.0       10  n  60.0 19.2  0.0     10    30.5                       
HS0624+6907 1281.25  0.05394      Ly_alpha  82  n   74.8   4.8  5.8     0210  n  22.0  1.3  2.0   0210    30.5                       
HS0624+6907 1280.78  0.24866       Ly_beta  27  <    8.0   0.0  0.0       02      0.0  0.0  0.0           25.7                       
HS0624+6907 1279.87  0.24777       Ly_beta  28  <   11.0   0.0  0.0       02      0.0  0.0  0.0           25.7                       
HS0624+6907 1272.50  0.24059       Ly_beta  29  <   42.0   0.0  0.0       02      0.0  0.0  0.0           20.5                       
HS0624+6907 1272.43  0.33976      Ly_delta   7  <   38.0   0.0  0.0       02      0.0  0.0  0.0           20.9                       
HS0624+6907 1269.31  0.22329   O_VI_1037.6  83  <    9.0   0.0  0.0       02      0.0  0.0  0.0           22.8                       
HS0624+6907 1265.70  0.04116      Ly_alpha  84  n   99.9  10.6  0.0       10  n  41.0  3.0  0.0     10    30.1                       
HS0624+6907 1262.34  0.22329   O_VI_1031.9  83  n   11.0   1.0  0.0       02  ~  11.0  0.0  0.0     02    24.5                       
HS0624+6907 1259.73  0.29530      Ly_gamma  20  <   12.0   0.0  0.0       02      0.0  0.0  0.0           23.1                       
HS0624+6907 1256.91  0.21134   O_VI_1037.6  85  <   10.0   0.0  0.0       02      0.0  0.0  0.0           28.9                       
HS0624+6907 1254.76  0.22329       Ly_beta  32  n   37.0   6.0  0.0       02  n  26.0  5.0  0.0     02    28.5                       
HS0624+6907 1252.93  0.03065      Ly_alpha  86  n   96.1   8.7  0.0       10  n  22.0  1.7  0.0     10    33.8                       
HS0624+6907 1251.73  0.22034       Ly_beta  33  <   11.0   0.0  0.0       02      0.0  0.0  0.0           31.4                       
HS0624+6907 1250.01  0.21134   O_VI_1031.9  85  n   12.0   5.0  0.0       02  ~  20.0  0.0  0.0     02    31.6                       
HS0624+6907 1245.04  0.28020      Ly_gamma  21  n   52.0  14.0  0.0       02  n  36.0  6.0  0.0     02    24.6                       
HS0624+6907 1244.42  0.21321       Ly_beta  35  <    9.0   0.0  0.0       02      0.0  0.0  0.0           25.9                       
HS0624+6907 1243.79  0.20531   O_VI_1031.9  87  n   15.0   3.0  0.0       02  ~  20.0  0.0  0.0     02    26.1                       
HS0624+6907 1243.29  0.20482   O_VI_1031.9  88  n   26.0   9.0  0.0       02  n  28.0 12.0  0.0     02    26.1                       
HS0624+6907 1242.50  0.21134       Ly_beta  36  n   13.0   2.0  0.0       02  ~  18.0  0.0  0.0     02    25.6                       
HS0624+6907 1238.60  0.20754       Ly_beta  37  <   84.0   0.0  0.0       02      0.0  0.0  0.0           25.6                       
HS0624+6907 1237.01  0.01755      Ly_alpha  89  n   44.2   9.8  0.0       10  n  29.0  4.3  0.0     10    43.0                       
HS0624+6907 1236.31  0.20531       Ly_beta  38  n   95.0   7.0  0.0       02  n  28.0  2.0  0.0     02    36.3                       
HS0624+6907 1235.81  0.20482       Ly_beta  39  n   44.0   6.0  0.0       02  n  42.0  8.0  0.0     02    36.3                       
HS0624+6907 1230.65  0.19979       Ly_beta  42  n   22.0   3.0  0.0       02  ~  14.0  0.0  0.0     02    30.1                       
HS0624+6907 1193.60  0.16367       Ly_beta  90  <   23.0   0.0  0.0       02      0.0  0.0  0.0           33.8                       
HS0624+6907 1190.58  0.16072       Ly_beta  47  <   51.0   0.0  0.0       02      0.0  0.0  0.0           50.8                       
HS0624+6907 1172.21  0.20531      Ly_gamma  38  <   50.0   0.0  0.0       02      0.0  0.0  0.0           76.2                       
HS0624+6907 1166.84  0.19979      Ly_gamma  42  <   51.0   0.0  0.0       02      0.0  0.0  0.0           72.7                       
HS0624+6907 1159.83  0.13074       Ly_beta  53  <   53.0   0.0  0.0       02      0.0  0.0  0.0           70.9                       
HS0624+6907 1157.26  0.12824       Ly_beta  54  <   53.0   0.0  0.0       02      0.0  0.0  0.0           75.2                       
HS0624+6907 1136.73  0.10822       Ly_beta  57  <   37.0   0.0  0.0       02      0.0  0.0  0.0           47.7                       
HS0624+6907 1118.09  0.09005       Ly_beta  60  <   62.0   0.0  0.0       02      0.0  0.0  0.0           44.2                       
HS0624+6907 1116.20  0.07573   O_VI_1037.6  91  <   24.0   0.0  0.0       24      0.0  0.0  0.0           44.8                       
HS0624+6907 1103.43  0.07576       Ly_beta  62  n   53.7  57.9  0.0       23  n  26.9 25.5  0.0     23    52.5                       
HS0624+6907 1103.29  0.06331   O_VI_1037.6  92  n   63.5  80.5  0.0       23  n  57.3 64.1  0.0     23    53.1                       
HS0624+6907 1097.43  0.06348   O_VI_1031.9  92  n  158.0  14.0  0.0       02  n  57.0  5.0  0.0     02    94.8                       
HS0624+6907 1090.86  0.06350       Ly_beta  68  n  356.6  29.2 28.4     0210  n   2.0  0.0  0.0     02    46.5                       
HS0624+6907 1090.14  0.06280       Ly_beta  93  <   32.0   0.0  0.0       02      0.0  0.0  0.0           46.5                       
HS0624+6907 1089.68  0.06235       Ly_beta  72  <   32.0   0.0  0.0       02      0.0  0.0  0.0           46.5                       
HS0624+6907 1089.19  0.06188       Ly_beta  75  n   70.0  10.0  0.0       02  n  52.0  4.0  0.0     02    46.5                       
HS0624+6907 1081.97  0.05484       Ly_beta  80  n  115.0  24.0  0.0       02  n  29.0  5.0  0.0     02    48.3                       
HS0624+6907 1081.06  0.05395       Ly_beta  82  <   43.0   0.0  0.0       02      0.0  0.0  0.0           48.3                       
HS0624+6907 1060.11  0.09005      Ly_gamma  60  <   34.0   0.0  0.0       02      0.0  0.0  0.0           47.7                       
HS0624+6907 1046.19  0.07573      Ly_gamma  62  <   38.0   0.0  0.0       02      0.0  0.0  0.0           62.3                       
HS0624+6907 1034.29  0.06350      Ly_gamma  68  n  256.0  11.1 28.0     0210  n  31.0  6.0  0.0     02    52.6                       
HS0624+6907 1033.61  0.06280      Ly_gamma  94  <   35.0   0.0  0.0       02      0.0  0.0  0.0           52.6                       
HS0624+6907 1033.17  0.06235      Ly_gamma  72  <   35.0   0.0  0.0       02      0.0  0.0  0.0           52.6                       
HS0624+6907 1032.72  0.06188      Ly_gamma  75  <   35.0   0.0  0.0       02      0.0  0.0  0.0           52.6                       
HS0624+6907 1021.67  0.07573      Ly_delta  62  <   34.0   0.0  0.0       02      0.0  0.0  0.0           45.9                       
    IIZW136 1249.38  0.02773      Ly_alpha   1  n  192.0  22.0  0.0       18  n  33.0  4.0  0.0     18     0.0                       
    IIZW136 1054.17  0.02773       Ly_beta   1  <  121.0   0.0  0.0       24      0.0  0.0  0.0           43.0                       
       IZW1 1236.46  0.01710      Ly_alpha   1  n   84.0  47.0  0.0       18      0.0  0.0  0.0            0.0                       
       IZW1 1227.27  0.00954      Ly_alpha   2  n   84.0  40.0  0.0       18      0.0  0.0  0.0            0.0                       
       IZW1 1222.22  0.00539      Ly_alpha   3  n  120.0  37.0  0.0       18      0.0  0.0  0.0            0.0                       
     MR2251 1228.65  0.01068      Ly_alpha   1  n  349.0  37.0  0.0       18  n  69.0  4.0  0.0     18     0.0                       
     MR2251 1097.15  0.03245      Ly_alpha   2  n  181.0  23.0  0.0       18  n  43.0  3.0  0.0     18    83.5                       
     MR2251 1059.01  0.03245       Ly_beta   2  n   28.0   8.0  0.0       24  ~  39.0  0.0  0.0     24    38.4                       
     MR2251 1042.97  0.01070   O_VI_1031.9   3  n   29.0  16.0  0.0       18  ~  14.0  0.0  0.0     18    48.0                       
    MRK1383 1318.30  0.08442      Ly_alpha   1  n   42.0   6.0  0.0       02  n  32.0  7.0  0.0     02    19.1                       
    MRK1383 1317.12  0.08345      Ly_alpha   2  n   60.0   4.0  0.0       02  n  20.0  1.0  0.0     02    10.8                       
    MRK1383 1312.17  0.07938      Ly_alpha   3  n   23.0   3.0  0.0       02  n  31.0  4.0  0.0     02    13.6                       
    MRK1383 1298.29  0.06796      Ly_alpha   4  n   15.0   3.0  0.0       02  n  12.0  2.0  0.0     02    11.1                       
    MRK1383 1297.53  0.06734      Ly_alpha   5  n   30.0   2.0  0.0       02  n  48.0  1.0  0.0     02    11.1                       
    MRK1383 1282.98  0.05537      Ly_alpha   6  n   24.0   3.0  0.0       02  n  20.0  2.0  0.0     02    20.5                       
    MRK1383 1278.69  0.05184      Ly_alpha   7  n  290.0   8.0  0.0       02  n  32.0  0.0  0.0     02    20.7                       
    MRK1383 1261.28  0.03752      Ly_alpha   8  n   61.0   9.0  0.0       02  n  26.0  3.0  0.0     02    29.8                       
    MRK1383 1257.20  0.03416      Ly_alpha   9  n   27.0   8.0  0.0       02  n  28.0  7.0  0.0     02    31.8                       
    MRK1383 1251.77  0.03752 Si_III_1206.5  10  n   13.0   2.0  0.0       02  ~   8.0  0.0  0.0     02    24.8                       
    MRK1383 1249.98  0.02822      Ly_alpha  11  n  225.0  14.0  0.0       02  n  48.0  2.0  0.0     02    24.9                       
    MRK1383 1245.41  0.02446      Ly_alpha  12  n   41.0   4.0  0.0       02  n  24.0  4.0  0.0     02    23.1                       
    MRK1383 1244.38  0.02362      Ly_alpha  13  n   65.0   9.0  0.0       02  n  21.0  3.0  0.0     02    23.1                       
    MRK1383 1232.29  0.01367      Ly_alpha  14  n   75.0  13.0  0.0       02  n  44.0  6.0  0.0     02    26.2                       
    MRK1383 1222.99  0.01367 Si_III_1206.5  15  n   14.0   5.0  0.0       02  n   5.0  2.0  0.0     02    30.7                       
    MRK1383 1112.31  0.08442       Ly_beta   1  <   14.0   0.0  0.0       02      0.0  0.0  0.0           21.0                       
    MRK1383 1111.32  0.08345       Ly_beta   2  <   14.0   0.0  0.0       02      0.0  0.0  0.0           21.0                       
    MRK1383 1107.14  0.07938       Ly_beta   3  n   15.0   2.0  0.0       02  n  36.0  1.0  0.0     02    22.6                       
    MRK1383 1095.43  0.06796       Ly_beta   4  <   14.0   0.0  0.0       02      0.0  0.0  0.0           18.1                       
    MRK1383 1094.79  0.06734       Ly_beta   5  <   14.0   0.0  0.0       02      0.0  0.0  0.0           18.1                       
    MRK1383 1078.90  0.05184       Ly_beta   7  n   86.0  20.0  0.0       02  n  32.0  7.0  0.0     02    25.8                       
    MRK1383 1064.21  0.03752       Ly_beta   8  <   14.0   0.0  0.0       02      0.0  0.0  0.0           20.5                       
    MRK1383 1060.76  0.03416       Ly_beta   9  <   15.0   0.0  0.0       02      0.0  0.0  0.0           22.5                       
    MRK1383 1054.67  0.02822       Ly_beta  11  n   33.0  20.0  0.0       02  n  36.0 21.0  0.0     02    21.5                       
    MRK1383 1050.81  0.02446       Ly_beta  12  <   13.0   0.0  0.0       02      0.0  0.0  0.0           18.7                       
    MRK1383 1049.95  0.02362       Ly_beta  13  n   28.0  14.0  0.0       02  n  13.0  9.0  0.0     02    18.7                       
    MRK1383 1039.74  0.01367       Ly_beta  14  n   17.0   4.0  0.0       02  ~  49.0  0.0  0.0     02    28.0                       
    MRK1383  999.98  0.02822      Ly_gamma  11  <   25.0   0.0  0.0       02      0.0  0.0  0.0           34.4                       
     MRK205 1593.37  0.02746   C_IV_1550.8   1  n   53.0   1.0  0.0       02  ~  17.0  0.0  0.0     02    68.6                       
     MRK205 1590.72  0.02746   C_IV_1548.2   1  <  131.0   0.0  0.0       02      0.0  0.0  0.0           49.7                       
     MRK205 1557.65  0.00443   C_IV_1550.8   2  n  235.0   9.0  0.0       02  n  55.0  2.0  0.0     02    58.9                       
     MRK205 1555.06  0.00443   C_IV_1548.2   2  n  362.0  14.0  0.0       02  n  50.0 10.0  0.0     02    64.6                       
     MRK205 1408.99  0.00443  Si_IV_1402.7   3  n   74.0   7.0  0.0       02  n  24.0  9.0  0.0     02    35.0                       
     MRK205 1399.93  0.00443  Si_IV_1393.8   3  n  115.0   9.0  0.0       02  n  30.0  1.0  0.0     02    32.2                       
     MRK205 1295.05  0.06530      Ly_alpha   4  n  143.0   6.0  0.0       02  n  36.0  1.0  0.0     02    10.0                       
     MRK205 1285.58  0.05751      Ly_alpha   5  n   61.0   5.0  0.0       02  n  39.0  9.0  0.0     02    22.0                       
     MRK205 1282.69  0.05513      Ly_alpha   6  n   62.0   2.0  0.0       02  n  18.0  2.0  0.0     02    22.0                       
     MRK205 1264.93  0.04052      Ly_alpha   7  n   33.0   7.0  0.0       02  n  14.0  2.0  0.0     02    24.0                       
     MRK205 1252.46  0.03026      Ly_alpha   8  n   44.0   9.0  0.0       02  ~  15.0  0.0  0.0     02    38.2                       
     MRK205 1249.05  0.02746      Ly_alpha   9  n   30.0   5.0  0.0       02  ~  12.0  0.0  0.0     02    38.2                       
     MRK205 1247.62  0.02628      Ly_alpha  10  n   24.0   7.0  0.0       02  n  15.0  4.0  0.0     02    38.2                       
     MRK205 1245.64  0.02465      Ly_alpha  11  n   54.0   9.0  0.0       02  n  17.0  2.0  0.0     02    43.4                       
     MRK205 1244.10  0.02339      Ly_alpha  12  n   63.0   3.0  0.0       02  n  27.0  1.0  0.0     02    43.4                       
     MRK205 1238.55  0.01882      Ly_alpha  13  n   29.0   9.0  0.0       02  n  19.0  6.0  0.0     02    43.4                       
     MRK205 1232.29  0.01367      Ly_alpha  14  n   22.0   8.0  0.0       02  n  12.0  5.0  0.0     02    42.7                       
     MRK205 1231.47  0.01300      Ly_alpha  15  n   29.0   2.0  0.0       02  ~   6.0  0.0  0.0     02    42.7                       
     MRK205 1221.06  0.00443      Ly_alpha  16  n  894.0   1.0  0.0       02  n  62.0  4.0  0.0     02   168.8                       
     MRK205 1211.84  0.00443 Si_III_1206.5  17  n  442.0  76.0  0.0       02  ~  78.0  0.0  0.0     02   481.6                       
     MRK205 1092.70  0.06530       Ly_beta   4  <   96.0   0.0  0.0       02      0.0  0.0  0.0           28.5                       
     MRK205 1056.76  0.03026       Ly_beta   8  <   23.0   0.0  0.0       02      0.0  0.0  0.0           34.3                       
     MRK205 1052.68  0.02628       Ly_beta  10  <   23.0   0.0  0.0       02      0.0  0.0  0.0           34.3                       
     MRK205 1049.71  0.02339       Ly_beta  12  <   21.0   0.0  0.0       02      0.0  0.0  0.0           27.5                       
     MRK205 1045.03  0.01882       Ly_beta  13  n   49.0  10.0  0.0       02  n  34.0  5.0  0.0     02    28.5                       
     MRK205 1039.74  0.01367       Ly_beta  14  <   23.0   0.0  0.0       02      0.0  0.0  0.0           35.3                       
     MRK205 1036.04  0.06530      Ly_gamma   4  <   20.0   0.0  0.0       02      0.0  0.0  0.0           32.9                       
     MRK205 1030.27  0.00443       Ly_beta  16  n  491.0 129.0  0.0       02  n  40.0  6.0  0.0     02    38.4                       
     MRK205  953.95  0.00443      Ly_delta  16  <  166.0   0.0  0.0       02      0.0  0.0  0.0          244.1                       
     MRK279 1241.00  0.02084      Ly_alpha   1  n   18.0  10.0  0.0       02  n  14.0  3.0  0.0     02     9.9                       
     MRK279 1238.76  0.01899      Ly_alpha   2  n   31.0  10.0  0.0       02  n  48.0  4.0  0.0     02    11.6                       
     MRK279 1047.10  0.02084       Ly_beta   1  <    6.0   0.0  0.0       02      0.0  0.0  0.0            9.4                       
     MRK279 1045.20  0.01899       Ly_beta   2  <    6.0   0.0  0.0       02      0.0  0.0  0.0            9.4                       
     MRK335 1241.03  0.02086      Ly_alpha   1  n  149.0   4.0  0.0       02  n  60.0  2.0  0.0     02    19.7                       
     MRK335 1224.90  0.00759      Ly_alpha   2  n   78.0   3.0  0.0       02  n  33.0  4.0  0.0     02    35.7                       
     MRK335 1223.61  0.00653      Ly_alpha   3  n  210.0  19.0  0.0       02  n  26.0  2.0  0.0     02    35.7                       
     MRK335 1047.12  0.02086       Ly_beta   1  n   42.0   7.0  0.0       02  n  66.0 10.0  0.0     02    13.0                       
     MRK335 1033.51  0.00759       Ly_beta   2  <   13.0   0.0  0.0       02      0.0  0.0  0.0           21.1                       
     MRK335 1032.42  0.00653       Ly_beta   3  n   59.0   8.0  0.0       02  n  36.0 10.0  0.0     02    22.3                       
     MRK335  992.82  0.02086      Ly_gamma   1  <  205.0   0.0  0.0       02      0.0  0.0  0.0           35.2                       
     MRK335  969.55  0.02086      Ly_delta   1  <   29.0   0.0  0.0       02      0.0  0.0  0.0           42.3                       
     MRK421 1255.32  0.01007    N_V_1242.8   1  <   19.0   0.0  0.0       17      0.0  0.0  0.0            0.0                       
     MRK421 1251.30  0.01007    N_V_1238.8   1  <   22.0   0.0  0.0       17      0.0  0.0  0.0            0.0                       
     MRK421 1227.94  0.01010      Ly_alpha   2  n   84.0   8.5  2.0     1718  n  35.0  5.0  0.0     18     0.0                       
     MRK421 1046.78  0.01007   C_II_1036.3   3  <   30.0   0.0  0.0       17      0.0  0.0  0.0           16.5                       
     MRK421 1042.32  0.01007   O_VI_1031.9   4  <   19.0   0.0  0.0       17      0.0  0.0  0.0           14.8                       
     MRK421  986.86  0.01007   C_III_977.0   5  <   33.0   0.0  0.0       17      0.0  0.0  0.0           76.7                       
     MRK421  982.33  0.01007      Ly_gamma   2  <   34.0   0.0  0.0       17      0.0  0.0  0.0           35.1                       
     MRK478 1295.07  0.06531      Ly_alpha   1  n   84.0  18.0  0.0       18  n  43.0  6.0  0.0     18     0.0                       
     MRK478 1251.28  0.02929      Ly_alpha   2  n  290.0  30.0  0.0       18  n  58.0  3.0  0.0     18     0.0                       
     MRK478 1222.08  0.00527      Ly_alpha   3  n  194.0  31.0  0.0       18  n  45.0  4.0  0.0     18     0.0                       
     MRK478 1055.67  0.02920       Ly_beta   2  n   66.1   9.0  0.0       24  n  39.0  2.0  0.0     24    63.5                       
     MRK478 1005.65  0.02930   C_III_977.0   5  n   42.0  27.0  0.0       18  ~  10.0  0.0  0.0     18    63.0                       
     MRK509 1226.05  0.00854      Ly_alpha   1  n  205.0  14.0  0.0       02  n  37.0  2.0  0.0     02    36.8                       
     MRK509 1034.48  0.00854       Ly_beta   1  n   45.0  27.0  0.0       02  n  39.0 21.0  0.0     02    24.4                       
     MRK817 1224.17  0.00699      Ly_alpha   1  n  135.0  15.0  0.0       18  n  40.0  4.0  0.0     18     0.0                       
     Mrk876 1728.92  0.11487   C_IV_1550.8   1  n   10.0   1.0  0.0       02  ~   3.0  0.0  0.0     02    56.1                       
     Mrk876 1727.58  0.11586   C_IV_1548.2   2  n   22.0   3.0  0.0       02  n  17.0  6.0  0.0     02    56.0                      a
     Mrk876 1726.05  0.11487   C_IV_1548.2   1  <   42.0   0.0  0.0       02      0.0  0.0  0.0           56.0                       
     Mrk876 1687.96  0.08846   C_IV_1550.8   3  <   24.0   0.0  0.0       02      0.0  0.0  0.0           73.1                       
     Mrk876 1685.16  0.08846   C_IV_1548.2   3  n   39.0   5.0  0.0       02  ~  14.0  0.0  0.0     02    52.6                      a
     Mrk876 1386.80  0.11586    N_V_1242.8   4  n   17.0   2.0  0.0       02  n  21.0  3.0  0.0     02    14.4                       
     Mrk876 1385.56  0.11487    N_V_1242.8   5  n   51.0   2.0  0.0       02  n  43.0  1.0  0.0     02    14.4                       
     Mrk876 1382.35  0.11586    N_V_1238.8   4  n   16.0   1.0  0.0       02  n  15.0  1.0  0.0     02    13.4                       
     Mrk876 1381.12  0.11487    N_V_1238.8   5  n   60.0   2.0  0.0       02  n  42.0  1.0  0.0     02    13.4                       
     Mrk876 1366.90  0.12440      Ly_alpha   6  n   43.0   5.0  0.0       02  n  30.0  3.0  0.0     02    18.0                       
     Mrk876 1365.43  0.12319      Ly_alpha   7  n   40.0   4.0  0.0       02  n  25.0  2.0  0.0     02    18.0                       
     Mrk876 1356.52  0.11586      Ly_alpha   8  n   74.0   5.0  0.0       02  n  60.0  6.0  0.0     02    17.8                       
     Mrk876 1355.31  0.11487      Ly_alpha   9  n   87.0  12.0  0.0       02  n  74.0  6.0  0.0     02    17.8                       
     Mrk876 1346.29  0.11586 Si_III_1206.5  10  n   10.0   1.0  0.0       02  ~   2.0  0.0  0.0     02    18.0                       
     Mrk876 1336.43  0.09934      Ly_alpha  11  n   52.0   6.0  0.0       02  n  28.0  3.0  0.0     02    22.9                       
     Mrk876 1323.46  0.08867      Ly_alpha  12  n   87.0  17.0  0.0       02  n  25.0  5.0  0.0     02    23.7                       
     Mrk876 1323.21  0.08846      Ly_alpha  13  n  291.0  23.0  0.0       02  n  25.0  1.0  0.0     02    23.7                       
     Mrk876 1319.96  0.08579      Ly_alpha  14  n  376.0  11.0  0.0       02  n  43.0  1.0  0.0     02    27.5                       
     Mrk876 1305.01  0.07349      Ly_alpha  15  n  187.0  13.0  0.0       02  n  41.0  2.0  0.0     02    29.8                       
     Mrk876 1291.63  0.06248      Ly_alpha  16  n   33.0   6.0  0.0       02  n  22.0  4.0  0.0     02    31.5                       
     Mrk876 1289.87  0.06104      Ly_alpha  17  n   44.0  11.0  0.0       02  n  36.0  8.0  0.0     02    31.5                      a
     Mrk876 1277.02  0.05047      Ly_alpha  18  n  148.0  14.0  0.0       02  n  52.0  3.0  0.0     02    30.3                       
     Mrk876 1251.47  0.11487 Fe_III_1122.5  19  n   25.0   7.0  0.0       02  n  16.0  5.0  0.0     02    24.9                      a
     Mrk876 1244.06  0.02335      Ly_alpha  20  n   43.0  10.0  0.0       02  n  22.0  4.0  0.0     02    28.1                       
     Mrk876 1229.78  0.01161      Ly_alpha  21  n  256.0  16.0  0.0       02  n  24.0  1.0  0.0     02    24.5                       
     Mrk876 1219.45  0.00311      Ly_alpha  22  n  441.0  37.0  0.0       02  n  50.0  3.0  0.0     02    96.6                       
     Mrk876 1210.25  0.00311 Si_III_1206.5  23  n   36.0   7.0  0.0       02  n  25.0  7.0  0.0     02    64.5                      a
     Mrk876 1157.83  0.11586   O_VI_1037.6  24  <   33.0   0.0  0.0       02      0.0  0.0  0.0           24.6                       
     Mrk876 1156.81  0.11487   O_VI_1037.6  25  n   71.0  22.0  0.0       02  n  38.0 11.0  0.0     02    24.6                       
     Mrk876 1153.32  0.12440       Ly_beta   6  <   16.0   0.0  0.0       02      0.0  0.0  0.0           22.9                       
     Mrk876 1152.08  0.12319       Ly_beta   7  <   16.0   0.0  0.0       02      0.0  0.0  0.0           22.9                       
     Mrk876 1151.49  0.11586   O_VI_1031.9  24  n   21.0  14.0  0.0       02  n  14.0 12.0  0.0     02    23.0                       
     Mrk876 1150.46  0.11487   O_VI_1031.9  25  n  111.0  20.0  0.0       02  n  44.0  8.0  0.0     02    23.0                       
     Mrk876 1143.55  0.11487       Ly_beta   9  <   15.0   0.0  0.0       02      0.0  0.0  0.0           22.5                       
     Mrk876 1127.62  0.09934       Ly_beta  11  <   12.0   0.0  0.0       02      0.0  0.0  0.0           17.4                       
     Mrk876 1126.63  0.08579   O_VI_1037.6  26  n   61.0  11.0  0.0       02  n  39.0  7.0  0.0     02    17.6                       
     Mrk876 1120.46  0.08579   O_VI_1031.9  26  n  105.0   9.0  0.0       02  n  57.0  7.0  0.0     02    19.3                       
     Mrk876 1116.67  0.08867       Ly_beta  12  n   14.0  51.0  0.0       02  n  41.0 81.0  0.0     02    17.5                       
     Mrk876 1116.46  0.08846       Ly_beta  13  n   88.0   5.0  0.0       02  n  28.0  5.0  0.0     02    17.5                       
     Mrk876 1113.72  0.08579       Ly_beta  14  n   84.0  17.0  0.0       02  n  43.0  8.0  0.0     02    16.0                       
     Mrk876 1102.45  0.06248   O_VI_1037.6  27  n   20.0   2.0  0.0       02  n  35.0  2.0  0.0     02    18.1                       
     Mrk876 1101.10  0.07349       Ly_beta  15  n   28.0  14.0  0.0       02  n  31.0 16.0  0.0     02    17.9                       
     Mrk876 1096.40  0.06248   O_VI_1031.9  27  <  122.0   0.0  0.0       02      0.0  0.0  0.0           21.6                       
     Mrk876 1089.81  0.06248       Ly_beta  16  <   12.0   0.0  0.0       02      0.0  0.0  0.0           19.8                       
     Mrk876 1088.33  0.06104       Ly_beta  17  <   50.0   0.0  0.0       02      0.0  0.0  0.0           66.4                       
     Mrk876 1077.49  0.05047       Ly_beta  18  <   32.0   0.0  0.0       02      0.0  0.0  0.0           19.2                       
     Mrk876 1048.82  0.07349   C_III_977.0  28  n   16.0   2.0  0.0       02  ~  24.0  0.0  0.0     02    15.4                       
     Mrk876 1037.63  0.01161       Ly_beta  21  <  147.0   0.0  0.0       02      0.0  0.0  0.0           23.2                       
     Mrk876 1035.14  0.00311   O_VI_1031.9  29  n   36.0   4.0  0.0       02  n  25.0  6.0  0.0     02    18.7                       
     Mrk876 1028.91  0.00311       Ly_beta  22  n  155.0  16.0  0.0       02  n  32.0  2.0  0.0     02    14.3                       
     Mrk876  983.83  0.01161      Ly_gamma  21  <   47.0   0.0  0.0       02      0.0  0.0  0.0           63.5                       
     Mrk876  975.56  0.00311      Ly_gamma  22  n   72.0  27.0  0.0       02  n  26.0 13.0  0.0     02    63.1                       
     Mrk876  960.77  0.01161      Ly_delta  21  <   37.0   0.0  0.0       02      0.0  0.0  0.0           52.9                       
     Mrk876  952.70  0.00311      Ly_delta  22  n   46.0  17.0  0.0       02  ~  19.0  0.0  0.0     02    49.6                       
    NGC5548 1224.65  0.00739      Ly_alpha   1  n   65.0  10.0  0.0       02  n  60.0  7.0  0.0     02    30.0                       
    NGC5548 1033.30  0.00739       Ly_beta   1  <   44.0   0.0  0.0       02      0.0  0.0  0.0           61.3                       
    NGC7469 1568.66  0.01153   C_IV_1550.8   1  n   33.0   1.0  0.0       02  ~  18.0  0.0  0.0     02    37.7                      d
    NGC7469 1566.27  0.00999   C_IV_1550.8   2  <  288.0   0.0  0.0       02      0.0  0.0  0.0           37.7                      d
    NGC7469 1566.05  0.01153   C_IV_1548.2   1  <  288.0   0.0  0.0       02      0.0  0.0  0.0           37.6                      d
    NGC7469 1563.67  0.00999   C_IV_1548.2   2  n  336.0  14.0  0.0       02  n  37.0  1.0  0.0     02    37.6                       
    NGC7469 1563.24  0.00971   C_IV_1548.2   3  n   48.6  16.6  0.0       23  n  43.8 16.4  0.0     23    37.6                       
    NGC7469 1416.79  0.00999  Si_IV_1402.7   4  n   27.0   4.0  0.0       02  ~  13.0  0.0  0.0     02    36.7                      a
    NGC7469 1407.68  0.00999  Si_IV_1393.8   4  n   40.0   4.0  0.0       02  n  11.0  4.0  0.0     02    55.1                      a
    NGC7469 1255.22  0.00999    N_V_1242.8   5  n  139.0  10.0  0.0       02  n  20.0  1.0  0.0     02    35.6                      d
    NGC7469 1251.20  0.00999    N_V_1238.8   5  n  232.0   9.0  0.0       02  n  30.0  1.0  0.0     02    37.0                      d
    NGC7469 1229.69  0.01153      Ly_alpha   6  n   83.0  18.0  0.0       02  n  45.0  6.0  0.0     02    30.9                       
    NGC7469 1227.84  0.01001      Ly_alpha   7  n  379.7  18.5  0.0       23  n  45.7  2.2  0.0     23    30.9                       
    NGC7469 1227.60  0.00981      Ly_alpha   8  n  172.3  74.7  0.0       23  n 132.7 27.6  0.0     23    30.9                       
    NGC7469 1225.26  0.00789      Ly_alpha   9  n   46.0  14.0  0.0       02  n  33.0  9.0  0.0     02    44.5                      d
    NGC7469 1223.62  0.00654      Ly_alpha  10  n   32.0   4.0  0.0       02  ~  19.0  0.0  0.0     02    44.5                      p
    NGC7469 1047.91  0.00992   O_VI_1037.6  11  n  193.5  27.2  0.0       23  n  33.0  4.3  0.0     23    28.1                       
    NGC7469 1047.62  0.00964   O_VI_1037.6  12  n   50.1  23.0  0.0       23  n  17.7  8.1  0.0     23    28.1                       
    NGC7469 1043.82  0.01153   O_VI_1031.9  13  n   26.0   9.0  0.0       02  n  19.0 10.0  0.0     02    27.9                       
    NGC7469 1042.20  0.00996   O_VI_1031.9  11  n  348.5  30.3  0.0       23  n  45.9  4.0  0.0     23    29.4                       
    NGC7469 1041.85  0.00962   O_VI_1031.9  12  n  130.8  30.9  0.0       23  n  34.1  8.1  0.0     23    29.4                       
    NGC7469 1035.97  0.00999       Ly_beta   7  n  171.0  56.0  0.0       02  n  34.0 11.0  0.0     02    32.5                       
    NGC7469 1033.82  0.00789       Ly_beta   9  <   21.0   0.0  0.0       02      0.0  0.0  0.0           32.5                       
    NGC7469 1032.43  0.00654       Ly_beta  10  <   27.0   0.0  0.0       02      0.0  0.0  0.0           32.5                       
     PG0804 1238.17  0.01851      Ly_alpha   1  n  324.0  44.0  0.0       18  n  50.0  4.0  0.0     18     0.0                       
     PG0804 1220.31  0.00382      Ly_alpha   2  n  165.0  29.0  0.0       18  n  38.0  4.0  0.0     18     0.0                       
     PG0804 1143.76  0.10230   O_VI_1037.6   3  n   49.0   7.0  0.0       20  n  45.0  7.0  0.0     23    14.8                       
     PG0804 1137.49  0.10230   O_VI_1031.9   3  n  108.0   8.0  0.0       20  n  29.0  3.0  0.0     23    12.9                       
     PG0804 1130.65  0.10230       Ly_beta   4  n  172.0  11.0  0.0       20  ~  20.0  0.0  0.0     23    16.0                       
     PG0804 1072.03  0.10230      Ly_gamma   4  n   62.0  12.0  0.0       20  ~  30.0  0.0  0.0     23    15.0                       
     PG0804 1056.82  0.01851   O_VI_1037.6   5  <    9.0   0.0  0.0       18      0.0  0.0  0.0           22.8                       
     PG0804 1044.70  0.01850       Ly_beta   1  n   73.0  19.0  0.0       20  n  37.4  5.7  0.0     23    16.4                       
     PG0804 1035.87  0.00382   O_VI_1031.9   6  n   36.0  10.0  0.0       18∼  17.0  0.0  0.0     18    26.8                       
     PG0804  995.10  0.01851   C_III_977.0   7  <  148.0   0.0  0.0       18      0.0  0.0  0.0           39.1                       
     PG0804  980.75  0.00382   C_III_977.0   8  <   82.0   0.0  0.0       18      0.0  0.0  0.0           57.2                       
 PG0953+414 1771.94  0.14262   C_IV_1550.8   1  <   70.0   0.0  0.0       11      0.0  0.0  0.0            0.0                       
 PG0953+414 1771.48  0.14232   C_IV_1550.8   2  <   63.0   0.0  0.0       11      0.0  0.0  0.0            0.0                       
 PG0953+414 1769.00  0.14262   C_IV_1548.2   1  <   81.0   0.0  0.0       11      0.0  0.0  0.0            0.0                       
 PG0953+414 1768.53  0.14232   C_IV_1548.2   2  <   64.0   0.0  0.0       11      0.0  0.0  0.0            0.0                       
 PG0953+414 1656.33  0.06807   C_IV_1550.8   3  n   86.5  12.7  6.5     0211  n  10.0  1.0  0.0     02    62.1                       
 PG0953+414 1653.59  0.06808   C_IV_1548.2   3  n  123.5  17.0 11.5     0211  n  11.0  1.0  0.0     02    62.0                       
 PG0953+414 1627.70  0.04960   C_IV_1550.8   4  <   22.0   0.0  0.0       02      0.0  0.0  0.0           58.5                       
 PG0953+414 1624.99  0.04960   C_IV_1548.2   4  n   33.0   6.0  0.0       02  n  17.0  5.0  0.0     02    63.5                       
 PG0953+414 1592.13  0.14233  Si_IV_1393.8   5  <   69.0   0.0  0.0       11      0.0  0.0  0.0           49.1                       
 PG0953+414 1533.00  0.23350    N_V_1242.8   6  <    8.0   0.0  0.0       02      0.0  0.0  0.0           23.3                       
 PG0953+414 1528.09  0.23350    N_V_1238.8   6  n   11.0   5.0  0.0       02  n   9.0  3.0  0.0     02    22.0                       
 PG0953+414 1524.46  0.14232   C_II_1334.5   7  n    8.9   4.6  0.0       23  n   7.7  4.3  0.0     23    22.0                       
 PG0953+414 1523.47  0.14233   C_II_1334.5   8  <   42.0   0.0  0.0       11      0.0  0.0  0.0           22.0                       
 PG0953+414 1499.53  0.23350      Ly_alpha   9  n  319.3   3.9  1.6   020611  n  23.0  1.0  0.0     02    13.4                       
 PG0953+414 1498.44  0.23261      Ly_alpha  10  n  170.5   2.7  1.5     0211  n  23.0  1.0  0.0     02    13.4                       
 PG0953+414 1490.02  0.14233  Si_II_1304.4  11  <   27.0   0.0  0.0       11      0.0  0.0  0.0           18.4                       
 PG0953+414 1489.52  0.22526      Ly_alpha  12  n   72.0   5.1  8.0     0211  n  19.0  1.0  0.0     02    17.1                       
 PG0953+414 1488.63  0.06807  Si_IV_1393.8  13  <   29.0   0.0  0.0       11      0.0  0.0  0.0           19.7                       
 PG0953+414 1477.21  0.21514      Ly_alpha  14  n   77.5   5.7  2.5     0211  n  27.0  2.0  0.0     02    27.6                       
 PG0953+414 1469.70  0.20896      Ly_alpha  15  n   33.0   8.0  0.0       02  n  21.0  4.0  0.0     02    28.1                       
 PG0953+414 1469.11  0.20848      Ly_alpha  16  n   24.0   5.0  0.0       02  n  13.0  3.0  0.0     02    28.1                       
 PG0953+414 1460.45  0.20135      Ly_alpha  17  n   48.0   9.0  0.0       02  n  23.0  4.0  0.0     02    27.6                       
 PG0953+414 1458.86  0.20005      Ly_alpha  18  n   49.0  17.0  0.0       02  n  32.0  7.0  0.0     02    27.6                       
 PG0953+414 1451.03  0.19361      Ly_alpha  19  n  267.0  12.1  2.0     0211  n  37.0  2.0  0.0     02    26.2                       
 PG0953+414 1449.33  0.19221      Ly_alpha  20  n  122.0  18.0  0.0       11  n  63.8 14.6  0.0     23    26.2                       
 PG0953+414 1448.38  0.19142      Ly_alpha  21  n  160.0  10.6 17.0     0211  n  49.0  4.0  0.0     02    26.2                       
 PG0953+414 1447.51  0.19071      Ly_alpha  22  n   64.0   7.1 10.0     0211  n  26.0  3.0  0.0     02    26.2                       
 PG0953+414 1445.76  0.18927      Ly_alpha  23  n   19.0   7.0  0.0       02  n  17.0  7.0  0.0     02    34.3                       
 PG0953+414 1434.30  0.17985      Ly_alpha  24  n   79.0   5.7  5.0     0211  n  48.0  1.0  0.0     02    25.6                       
 PG0953+414 1425.37  0.06807   C_II_1334.5  25  <   49.0   0.0  0.0       11      0.0  0.0  0.0           39.7                       
 PG0953+414 1415.12  0.14233    N_V_1238.8  26  <   36.0   0.0  0.0       11      0.0  0.0  0.0           29.0                       
 PG0953+414 1400.01  0.15164      Ly_alpha  27  n   34.0   5.0  0.0       02  n  32.0 10.0  0.0     02    24.6                       
 PG0953+414 1389.91  0.14333      Ly_alpha  28  n   25.1   7.1  0.0       23  n  12.6  4.0  0.0     23    24.2                       
 PG0953+414 1389.65  0.14311      Ly_alpha  29  n   42.0  21.8  0.0       23  n  18.9  6.1  0.0     23    24.2                       
 PG0953+414 1389.47  0.14297      Ly_alpha  30  n   24.4  30.3  0.0       23  n  23.9 20.9  0.0     23    24.2                       
 PG0953+414 1389.06  0.14263      Ly_alpha  31  n  116.1   9.4  0.0       23  n  30.1  2.5  0.0     23    24.2                       
 PG0953+414 1388.69  0.14232      Ly_alpha  32  n  139.0   9.0  0.0       23  n  27.8  1.7  0.0     23    24.2                       
 PG0953+414 1388.08  0.14182      Ly_alpha  33  n   28.1   8.9  0.0       23  n  27.4  7.4  0.0     23    24.2                       
 PG0953+414 1378.22  0.14233 Si_III_1206.5  34  <   41.0   0.0  0.0       11      0.0  0.0  0.0           30.8                       
 PG0953+414 1371.31  0.12802      Ly_alpha  35  n   81.5   5.4 12.5     0211  ~  23.0  0.0  0.0     23    24.1                       
 PG0953+414 1368.33  0.12558      Ly_alpha  36  n   33.0   3.0  0.0       02  n  31.0  4.0  0.0     02    24.1                       
 PG0953+414 1359.92  0.11866      Ly_alpha  37  n   45.0  10.0  0.0       11  ~  29.0  0.0  0.0     24    27.2                       
 PG0953+414 1359.44  0.11827      Ly_alpha  38  n  172.0   6.4  7.0     0211  n  28.0  1.0  0.0     02    27.2                       
 PG0953+414 1358.01  0.12558 Si_III_1206.5  39  n   10.0   1.0  0.0       02  n  14.0  5.0  0.0     02    26.9                       
 PG0953+414 1356.18  0.11558      Ly_alpha  40  n  111.0   6.9  4.0     0211  n  22.0  1.0  0.0     02    27.2                       
 PG0953+414 1348.66  0.10939      Ly_alpha  41  n  160.5   6.8  7.5     0211  n  22.0  1.0  0.0     02    28.7                       
 PG0953+414 1346.22  0.06807  Si_II_1260.4  42  <   40.0   0.0  0.0       11      0.0  0.0  0.0           27.4                       
 PG0953+414 1328.91  0.09315      Ly_alpha  43  n  174.0   8.5  0.0     0211  n  38.0  2.0  0.0     02    19.0                       
 PG0953+414 1327.85  0.09228      Ly_alpha  44  n   59.0   5.2  9.0     0211  n  31.0  3.0  0.0     02    19.0                       
 PG0953+414 1327.41  0.06808    N_V_1242.8  45  n   31.5   3.9  1.5     0211  n  15.0  2.0  0.0     02    18.3                       
 PG0953+414 1323.14  0.06807    N_V_1238.8  45  n   47.0   3.6  2.0     0211  n   8.0  1.0  0.0     02    18.2                       
 PG0953+414 1317.84  0.09228 Si_III_1206.5  46  n   10.0   1.0  0.0       02  ~  18.0  0.0  0.0     02    20.4                       
 PG0953+414 1298.42  0.06807      Ly_alpha  47  n  287.7   7.3  3.1   020611  n  24.0  0.0  0.0     02    25.6                       
 PG0953+414 1288.63  0.06807 Si_III_1206.5  48  <   22.0   0.0  0.0       11      0.0  0.0  0.0           12.6                       
 PG0953+414 1287.14  0.05879      Ly_alpha  49  n  265.3   6.5  9.8   020611  n  32.0  1.0  0.0     02    12.7                       
 PG0953+414 1279.91  0.23351   O_VI_1037.6  50  n   21.0   2.5  2.0     0206  n  15.0  2.0  0.0     02    16.7                       
 PG0953+414 1275.98  0.22974   O_VI_1037.6  51  n   39.9   3.0  7.9     0206  n  26.0  2.0  0.0     02    16.6             Ly_alpha  
 PG0953+414 1273.80  0.04782      Ly_alpha  52  n   14.0   4.0  0.0       02  n  19.0  6.0  0.0     02    19.4                       
 PG0953+414 1272.89  0.23351   O_VI_1031.9  50  n   38.5   6.0  1.5     0206  n  20.0  1.0  0.0     02    14.0                       
 PG0953+414 1271.87  0.04623      Ly_alpha  53  n   43.0  11.0  0.0       02  n  20.0  2.0  0.0     02    16.5                       
 PG0953+414 1270.53  0.04513      Ly_alpha  54  n  112.0   7.0  0.0       02  n  36.0  1.0  0.0     02    16.5                       
 PG0953+414 1270.00  0.04469      Ly_alpha  55  n   29.0   4.0  0.0       02  n  13.0  1.0  0.0     02    14.9                       
 PG0953+414 1268.93  0.22970   O_VI_1031.9  51  n   98.0   4.0  0.0       24  n  49.0  2.0  0.0     24    12.6             Ly_alpha  
 PG0953+414 1265.23  0.23350       Ly_beta   9  n  150.0   5.0  0.0       02  n  21.0  0.0  0.0     02    18.7                       
 PG0953+414 1264.32  0.23261       Ly_beta  10  n   30.0   5.0  0.0       02  n  21.0  3.0  0.0     02    18.7                       
 PG0953+414 1256.78  0.22526       Ly_beta  12  <    8.0   0.0  0.0       02      0.0  0.0  0.0           20.7                       
 PG0953+414 1252.80  0.03054      Ly_alpha  56  n   20.0   1.0  0.0       02  ~  14.0  0.0  0.0     02    24.5                       
 PG0953+414 1246.40  0.21514       Ly_beta  14  n   23.0   6.0  0.0       02  n  23.9  6.3  0.0     23    26.5                       
 PG0953+414 1240.06  0.20896       Ly_beta  15  <    8.0   0.0  0.0       02      0.0  0.0  0.0           24.1                       
 PG0953+414 1239.56  0.20848       Ly_beta  16  <    8.0   0.0  0.0       02      0.0  0.0  0.0           24.1                       
 PG0953+414 1235.79  0.01655      Ly_alpha  57  n  124.5   8.1  1.5     0211  n  26.0  2.0  0.0     02    29.2                       
 PG0953+414 1235.15  0.01602      Ly_alpha  58  n  165.0   6.8  3.0     0211  n  41.0  3.0  0.0     02    29.2                       
 PG0953+414 1234.62  0.01559      Ly_alpha  59  n   63.5   8.8  5.5     0211  n  35.0  6.0  0.0     02    29.2                       
 PG0953+414 1232.25  0.20135       Ly_beta  17  <   10.0   0.0  0.0       02      0.0  0.0  0.0           30.7                       
 PG0953+414 1230.92  0.20005       Ly_beta  18  <   10.0   0.0  0.0       02      0.0  0.0  0.0           30.7                       
 PG0953+414 1224.31  0.19361       Ly_beta  19  n   81.0   3.0  0.0       02  n  60.0  1.0  0.0     02    31.0                       
 PG0953+414 1222.08  0.19143       Ly_beta  21  <   36.0   0.0  0.0       02      0.0  0.0  0.0         1741.0                       
 PG0953+414 1221.35  0.19072       Ly_beta  22  <   36.0   0.0  0.0       02      0.0  0.0  0.0         1741.0                       
 PG0953+414 1219.86  0.18927       Ly_beta  23  <   36.0   0.0  0.0       02      0.0  0.0  0.0         1741.0                       
 PG0953+414 1210.20  0.17985       Ly_beta  24  <   14.0   0.0  0.0       02      0.0  0.0  0.0           42.6                       
 PG0953+414 1199.62  0.23350      Ly_gamma   9  <  326.0   0.0  0.0       02      0.0  0.0  0.0           33.8                       
 PG0953+414 1185.29  0.14232   O_VI_1037.6  60  n  104.4  10.1 15.6   020311  n  26.0  4.0  0.0     02    33.7                       
 PG0953+414 1181.26  0.15164       Ly_beta  27  <   26.0   0.0  0.0       02      0.0  0.0  0.0           35.2                       
 PG0953+414 1178.79  0.14232   O_VI_1031.9  60  n  102.7  11.9  9.1   020311  n  17.0  4.0  0.0     02    31.6                       
 PG0953+414 1172.01  0.14262       Ly_beta  31  <   23.0   0.0  0.0       02      0.0  0.0  0.0           26.9                       
 PG0953+414 1171.70  0.14232       Ly_beta  32  n   31.0  24.0  0.0       02  n   7.0 11.0  0.0     02    26.9                       
 PG0953+414 1171.51  0.23350      Ly_delta   9  n   36.0   5.0  0.0       02  n  29.0  3.0  0.0     02    24.9                       
 PG0953+414 1160.83  0.19361      Ly_gamma  19  n   47.0   4.0  0.0       02  n  37.0  3.0  0.0     02    31.9                       
 PG0953+414 1160.34  0.11827   O_VI_1037.6  61  <   26.0   0.0  0.0       02      0.0  0.0  0.0           34.0                       
 PG0953+414 1157.06  0.12804       Ly_beta  35  n   28.0   6.0  0.0       02  n  33.0  5.0  0.0     02    26.9                       
 PG0953+414 1154.53  0.12558       Ly_beta  36  <   23.0   0.0  0.0       02      0.0  0.0  0.0           26.9                       
 PG0953+414 1153.97  0.11827   O_VI_1031.9  61  n   26.0  25.0  0.0       02  ~  12.0  0.0  0.0     02    27.6                       
 PG0953+414 1147.03  0.11827       Ly_beta  38  n   40.0  20.0  0.0       02  n  22.0 12.0  0.0     02    24.4                       
 PG0953+414 1144.28  0.11558       Ly_beta  40  n   36.0  17.0  0.0       02  n  13.0  8.0  0.0     02    25.5                       
 PG0953+414 1137.94  0.10940       Ly_beta  41  n   28.0  56.0  0.0       02  n  19.0 14.0  0.0     02    20.8                       
 PG0953+414 1133.62  0.19361      Ly_delta  19  <   29.0   0.0  0.0       02      0.0  0.0  0.0           21.1                       
 PG0953+414 1121.27  0.09315       Ly_beta  43  n   30.0   3.0  0.0       02  n  39.0  9.0  0.0     02    21.9                       
 PG0953+414 1120.38  0.09228       Ly_beta  44  <   16.0   0.0  0.0       02      0.0  0.0  0.0           21.9                       
 PG0953+414 1116.36  0.14262   C_III_977.0  62  n   40.0  13.0  0.0       02  n  12.0  6.0  0.0     02    20.2                       
 PG0953+414 1116.07  0.14232   C_III_977.0  63  n   30.0  16.0  0.0       02  n  20.0 12.0  0.0     02    20.2                       
 PG0953+414 1110.95  0.14232      Ly_gamma  32  <   15.0   0.0  0.0       02      0.0  0.0  0.0           20.8                       
 PG0953+414 1108.25  0.06807   O_VI_1037.6  64  n   82.2  12.1  7.8     0623  n  10.5  3.5  0.0     23    23.8                       
 PG0953+414 1102.17  0.06808   O_VI_1031.9  64  n  117.5  10.1 12.5     0206  n  15.0  2.0  0.0     02    24.3                       
 PG0953+414 1098.68  0.05885   O_VI_1037.6  65  <   17.6   0.0  0.0       24      0.0  0.0  0.0           26.6                       
 PG0953+414 1095.55  0.06808       Ly_beta  47  n  127.0  15.0  0.0       02  n  19.0  2.0  0.0     02    20.3                       
 PG0953+414 1092.61  0.05906   O_VI_1031.9  65  n   50.5   8.6 12.4     0206  n  26.0  8.0  0.0     02    20.4          C_III_977.0  
 PG0953+414 1087.56  0.11827      Ly_gamma  38  <   49.0   0.0  0.0       02      0.0  0.0  0.0           62.5                       
 PG0953+414 1085.99  0.05876       Ly_beta  49  n   53.0   1.0  0.0       02  n  20.0 18.0  0.0     02    65.9                       
 PG0953+414 1074.77  0.04782       Ly_beta  52  <   17.0   0.0  0.0       02      0.0  0.0  0.0           24.1                       
 PG0953+414 1073.14  0.04623       Ly_beta  53  <   17.0   0.0  0.0       02      0.0  0.0  0.0           24.1                       
 PG0953+414 1072.01  0.04513       Ly_beta  54  n   21.0  24.0  0.0       02  n  24.0 25.0  0.0     02    19.8                       
 PG0953+414 1071.56  0.04469       Ly_beta  55  <   16.0   0.0  0.0       02      0.0  0.0  0.0           19.8                       
 PG0953+414 1057.05  0.03054       Ly_beta  56  <   17.0   0.0  0.0       02      0.0  0.0  0.0           23.5                       
 PG0953+414 1053.80  0.01560   O_VI_1037.6  66  n   26.0   1.0  0.0       02  ~  11.0  0.0  0.0     02    23.8                       
 PG0953+414 1043.54  0.06808   C_III_977.0  67  n  112.0  21.0  0.0       02  n  28.0  4.0  0.0     02    22.7                       
 PG0953+414 1042.70  0.01655       Ly_beta  57  n   37.0   7.0  0.0       02  n  40.0  6.0  0.0     02    21.7                       
 PG0953+414 1042.16  0.01603       Ly_beta  58  n   72.0  13.0  0.0       02  n  48.0  9.0  0.0     02    21.7                       
 PG0953+414 1038.75  0.06808      Ly_gamma  47  n   61.0  19.0  0.0       02  n  17.0  5.0  0.0     02    29.2                       
 PG0953+414 1029.68  0.05876      Ly_gamma  49  n   16.0   6.0  0.0       02  ~  33.0  0.0  0.0     02    22.2                       
 PG0953+414 1014.40  0.06808      Ly_delta  47  <   69.0   0.0  0.0       02      0.0  0.0  0.0           17.8                       
 PG0953+414 1005.55  0.05876      Ly_delta  49  <   20.0   0.0  0.0       02      0.0  0.0  0.0           27.3                       
 PG1116+215 1636.84  0.16686  Si_IV_1402.8   1  <   54.0   0.0  0.0       12      0.0  0.0  0.0           31.4                       
 PG1116+215 1635.77  0.16610  Si_IV_1402.8   2  <   61.7   0.0  0.0       12      0.0  0.0  0.0           31.4                       
 PG1116+215 1634.90  0.16548  Si_IV_1402.8   3  <   41.2   0.0  0.0       12      0.0  0.0  0.0           31.4                       
 PG1116+215 1626.32  0.16686  Si_IV_1393.8   1  <   48.8   0.0  0.0       12      0.0  0.0  0.0           35.2                       
 PG1116+215 1625.26  0.16610  Si_IV_1393.8   2  <   56.6   0.0  0.0       12      0.0  0.0  0.0           35.2                       
 PG1116+215 1624.39  0.16548  Si_IV_1393.8   3  <   41.2   0.0  0.0       12      0.0  0.0  0.0           35.2                       
 PG1116+215 1597.06  0.13850  Si_IV_1402.8   4  <   30.0   0.0  0.0       02      0.0  0.0  0.0           42.5                       
 PG1116+215 1586.77  0.13848  Si_IV_1393.8   4  n   35.0   1.1  1.0     0212  n  17.0  1.0  0.0     02    36.7                       
 PG1116+215 1557.21  0.16686   C_II_1334.5   5  <   44.6   0.0  0.0       12      0.0  0.0  0.0           25.7                       
 PG1116+215 1556.20  0.16610   C_II_1334.5   6  <   17.0   0.0  0.0       24      0.0  0.0  0.0           25.7                       
 PG1116+215 1555.37  0.16548   C_II_1334.5   7  <   36.0   0.0  0.0       12      0.0  0.0  0.0           25.7                       
 PG1116+215 1519.32  0.13847   C_II_1334.5   8  n   76.4   7.0  0.0       12  n  10.0  1.0  0.0     23    27.5                       
 PG1116+215 1484.87  0.13847  Si_II_1304.4   9  n   15.8   7.9  0.0       12  n   7.0  2.0  0.0     23    21.1                       
 PG1116+215 1482.48  0.13847    O_I_1302.2  10  <   18.4   0.0  0.0       12      0.0  0.0  0.0           15.7                       
 PG1116+215 1470.74  0.16686  Si_II_1260.4  11  <   25.7   0.0  0.0       12      0.0  0.0  0.0           16.3                       
 PG1116+215 1469.78  0.16610  Si_II_1260.4  12  <   28.3   0.0  0.0       12      0.0  0.0  0.0           16.3                       
 PG1116+215 1469.00  0.16548  Si_II_1260.4  13  <   20.6   0.0  0.0       12      0.0  0.0  0.0           16.3                       
 PG1116+215 1450.18  0.16686    N_V_1242.8  14  <   20.6   0.0  0.0       12      0.0  0.0  0.0           14.1                       
 PG1116+215 1449.23  0.16610    N_V_1242.8  15  <   23.2   0.0  0.0       12      0.0  0.0  0.0           14.1                       
 PG1116+215 1448.46  0.16548    N_V_1242.8  16  <   17.2   0.0  0.0       12      0.0  0.0  0.0           14.1                       
 PG1116+215 1445.53  0.16686    N_V_1238.8  14  <   25.7   0.0  0.0       12      0.0  0.0  0.0           16.7                       
 PG1116+215 1444.59  0.16610    N_V_1238.8  15  <   30.9   0.0  0.0       12      0.0  0.0  0.0           16.7                       
 PG1116+215 1443.82  0.16548    N_V_1238.8  16  n   12.9   6.0  0.0       12  n  12.0 11.5  0.0     23    16.7                       
 PG1116+215 1434.95  0.13847  Si_II_1260.4   9  n   55.3   5.3  0.0       12  n   8.1  0.7  0.0     23    10.5                       
 PG1116+215 1433.93  0.13847   S_II_1259.5  17  <   10.5   0.0  0.0       12      0.0  0.0  0.0           10.5                       
 PG1116+215 1426.71  0.17360      Ly_alpha  18  n  194.3   2.4  4.3     0212  n  16.4  1.0  0.4   0212     8.6                       
 PG1116+215 1426.47  0.17340      Ly_alpha  19  n   55.6   3.7  0.6     0212  n  13.8  1.0  0.2   0212     8.6                       
 PG1116+215 1418.48  0.16686      Ly_alpha  20  n  194.1   5.2 14.9     0212  n  40.2  0.8  1.8   0212    10.0                       
 PG1116+215 1417.60  0.16611      Ly_alpha  21  n  323.8   5.7  8.2     0212  n  26.0  1.0  0.0     02    10.0                       
 PG1116+215 1417.23  0.16580      Ly_alpha  22  n   48.9   4.3  0.0       12  n  33.0  6.0  0.0     12    14.6                       
 PG1116+215 1416.85  0.16548      Ly_alpha  23  n  110.9   7.2  1.1     0212  n  33.5  4.1  3.6   0212    14.6                       
 PG1116+215 1415.95  0.17360 Si_III_1206.5  24  n    9.0   2.0  0.0       02  n   4.0  1.0  0.0     02    14.5                       
 PG1116+215 1414.90  0.13847    N_V_1242.8  25  n    4.4   4.4  0.0       12  n  18.0 25.0  0.0     23    14.9                       
 PG1116+215 1410.36  0.13847    N_V_1238.8  25  n   13.2   4.4  0.0       12  n  19.0  1.0  0.0     24    11.9                       
 PG1116+215 1407.82  0.16686 Si_III_1206.5  26  <   23.1   0.0  0.0       12      0.0  0.0  0.0           11.6                       
 PG1116+215 1406.91  0.16611 Si_III_1206.5  27  n   21.4   3.9  3.4     0212  ~  14.0  0.0  0.0     02    14.9                       
 PG1116+215 1406.15  0.16548 Si_III_1206.5  28  <   15.4   0.0  0.0       12      0.0  0.0  0.0           14.9                       
 PG1116+215 1384.02  0.13849      Ly_alpha  29  n  470.8   7.5  5.2   020612  n  31.0  1.0  0.0     02    14.1                       
 PG1116+215 1378.24  0.13373      Ly_alpha  30  n   81.8   5.7  3.8     0212  n  81.3  6.0  2.3   0212    21.0                       
 PG1116+215 1375.55  0.13151      Ly_alpha  31  n  110.3   4.3  6.3     0212  n  31.4  2.1  2.6   0212    21.7                       
 PG1116+215 1373.58  0.13848 Si_III_1206.5  32  n   85.5   3.6  0.5     0212  n   8.8  0.5  0.2   0212    21.5                       
 PG1116+215 1360.27  0.11895      Ly_alpha  33  n  122.7   5.7  0.7     0212  n  32.2  1.0  0.8   0212    16.9                       
 PG1116+215 1358.53  0.13847  Si_II_1193.3   9  n   35.1   7.0  0.0       12  n   6.3  0.6  0.0     23    16.6                       
 PG1116+215 1355.29  0.11483      Ly_alpha  34  n   44.5   8.5  0.0       23  n  34.5  6.4  0.0     23    19.3                       
 PG1116+215 1355.24  0.13847  Si_II_1190.4   9  n   13.0   5.0  0.0       23  n  24.0  2.0  0.0     02    18.9                       
 PG1116+215 1352.97  0.11294      Ly_alpha  35  n   22.0   1.0  0.0       02  ~  22.0  0.0  0.0     02    19.3                       
 PG1116+215 1337.25  0.10001      Ly_alpha  36  n   32.5   2.3  3.5     0212  n  23.2  2.2  0.6     12    20.0                       
 PG1116+215 1328.47  0.09279      Ly_alpha  37  n  110.7  13.7  0.0       12  n 133.0 17.0  0.0     12    19.2                       
 PG1116+215 1320.61  0.08632      Ly_alpha  38  n   18.4   7.4  0.0       12  n  36.0 15.0  0.0     12    19.8                       
 PG1116+215 1320.06  0.08587      Ly_alpha  39  n   35.9   9.2  0.0       12  n  52.0 14.0  0.0     12    19.8                       
 PG1116+215 1316.18  0.05904    N_V_1242.8  40  n   18.0   2.0  0.0       02  ~  19.0  0.0  0.0     02    17.9                       
 PG1116+215 1314.09  0.08096      Ly_alpha  41  n  112.4   3.7  2.4     0212  n  25.0  0.7  0.1   0212    17.6                       
 PG1116+215 1311.96  0.05904    N_V_1238.8  40  n   20.0   2.0  0.0       02  ~  27.0  0.0  0.0     02    19.6                       
 PG1116+215 1307.27  0.07535      Ly_alpha  42  n   13.0   6.0  0.0       02  n  22.0  9.0  0.0     02    18.8                       
 PG1116+215 1303.05  0.07188      Ly_alpha  43  n   33.6   5.6  0.0       12  n   9.6  2.0  0.0     12    18.8                       
 PG1116+215 1291.66  0.06251      Ly_alpha  44  n   71.2   7.6  3.2     0212  n  71.2  5.7  6.2   0212    18.5                       
 PG1116+215 1289.54  0.06076      Ly_alpha  45  n   83.1   5.5  2.9     0212  n  54.2  3.8  1.2   0212    18.5                       
 PG1116+215 1287.74  0.05928      Ly_alpha  46  n   13.1   7.5  0.0       23  n  15.5  5.3  0.0     23    18.5                       
 PG1116+215 1287.34  0.05896      Ly_alpha  47  n  120.0   9.3  0.0       23  n  29.0  2.1  0.0     23    19.2                       
 PG1116+215 1287.08  0.05874      Ly_alpha  48  n   30.4   7.0  0.0       23  n  19.8  4.2  0.0     23    19.2                       
 PG1116+215 1277.99  0.13850 Fe_III_1122.5  49  n   14.0   1.0  0.0       02  ~   9.0  0.0  0.0     02    13.9                       
 PG1116+215 1276.35  0.04995      Ly_alpha  50  n   28.8   3.5  0.2     0212  n  15.8  1.9  0.8   0212    17.6                       
 PG1116+215 1265.80  0.04123      Ly_alpha  51  n   72.9   8.7  4.9     0212  n  88.5  9.5 16.5   0212    16.9                       
 PG1116+215 1254.92  0.03229      Ly_alpha  52  n   92.5   5.9  2.5     0212  n  34.3  1.8  2.7   0212    21.1                       
 PG1116+215 1250.12  0.02834      Ly_alpha  53  n  212.0   6.5  1.0     0212  n  31.7  0.7  0.3   0212    21.3                       
 PG1116+215 1239.05  0.01923      Ly_alpha  54  n   39.2  13.7  0.0       12  n  45.0  5.0  0.0     24    17.9                       
 PG1116+215 1235.57  0.01637      Ly_alpha  55  n  121.6   7.8 10.4     0212  n  51.2  3.0  2.8   0212    19.6                       
 PG1116+215 1234.09  0.13847   N_II_1084.0  56  n   42.2   5.3  0.0       12  n  10.9  1.1  0.0     23    17.4                       
 PG1116+215 1229.67  0.01152      Ly_alpha  57  n   10.0   8.0  0.0       02  n  12.0 10.0  0.0     02    20.5                       
 PG1116+215 1221.70  0.00496      Ly_alpha  58  n   96.8   7.1  2.2     0212  n  33.6  2.1  0.6   0212    60.9                       
 PG1116+215 1217.54  0.17340   O_VI_1037.6  59  n   27.7   9.8  2.7     0206  n  24.0 13.0  0.0     02    52.0                       
 PG1116+215 1210.86  0.17340   O_VI_1031.9  59  n   59.5  10.3 12.2       06  n  47.0  7.0  0.0     23    20.9                       
 PG1116+215 1210.75  0.16686   O_VI_1037.6  60  <   38.6   0.0  0.0       12      0.0  0.0  0.0           21.0                       
 PG1116+215 1209.96  0.16610   O_VI_1037.6  61  <   44.6   0.0  0.0       12      0.0  0.0  0.0           21.0                       
 PG1116+215 1209.34  0.16550   O_VI_1037.6  62  n   65.0   4.4  4.7   020612  n  36.0  1.0  0.0     02    21.0                       
 PG1116+215 1204.11  0.16686   O_VI_1031.9  60  <   38.6   0.0  0.0       12      0.0  0.0  0.0           20.9                       
 PG1116+215 1203.79  0.17360       Ly_beta  18  n   75.0   5.0  0.0       02  n  13.0  1.0  0.0     02    20.8                       
 PG1116+215 1203.59  0.17341       Ly_beta  19  <    7.0   0.0  0.0       02      0.0  0.0  0.0           20.8                       
 PG1116+215 1203.33  0.16610   O_VI_1031.9  61  <   48.9   0.0  0.0       12      0.0  0.0  0.0           20.9                       
 PG1116+215 1202.71  0.16550   O_VI_1031.9  62  n  102.8   4.6  7.9   020612  n  28.0  2.0  0.0     02    20.9                       
 PG1116+215 1196.88  0.16687       Ly_beta  20  n   32.0   7.0  0.0       24  ~  22.0  0.0  0.0     24    24.4                       
 PG1116+215 1196.10  0.16611       Ly_beta  21  n  156.3   6.3  2.3     0212  n  23.0  1.0  0.0     02    24.4                       
 PG1116+215 1195.46  0.16548       Ly_beta  23  n   16.4   5.4  2.6     0212  n  22.0  1.0  0.0     24    24.4                       
 PG1116+215 1181.31  0.13848   O_VI_1037.6  63  n   43.0   9.7 10.0 02030612  n  41.0  0.0  0.0     02    28.8                       
 PG1116+215 1179.84  0.13847   C_II_1036.3   8  n   45.7   8.8  0.0       12  n   9.0  5.0  0.0     23    28.7                       
 PG1116+215 1174.83  0.13848   O_VI_1031.9  63  n   65.3   7.8 14.1 02030612  n  24.0  8.0  0.0     02    26.2                       
 PG1116+215 1167.77  0.13848       Ly_beta  29  n  309.7  35.5  2.3     0212  n  24.0  3.0  0.0     02    24.9                       
 PG1116+215 1162.92  0.13376       Ly_beta  30  <   17.0   0.0  0.0       02      0.0  0.0  0.0           25.5                       
 PG1116+215 1160.63  0.13152       Ly_beta  31  <   17.0   0.0  0.0       02      0.0  0.0  0.0           25.5                       
 PG1116+215 1147.73  0.11895       Ly_beta  33  <   21.0   0.0  0.0       02      0.0  0.0  0.0           30.7                       
 PG1116+215 1146.63  0.17360   C_III_977.0  64  n   42.0   6.0  0.0       02  n  13.0  1.0  0.0     02    29.3                       
 PG1116+215 1146.45  0.17341   C_III_977.0  65  n   23.0   6.0  0.0       02  n  17.0 10.0  0.0     02    29.3                       
 PG1116+215 1141.57  0.11294       Ly_beta  35  <   20.0   0.0  0.0       02      0.0  0.0  0.0           30.1                       
 PG1116+215 1140.05  0.16686   C_III_977.0  66  <   41.1   0.0  0.0       12      0.0  0.0  0.0           28.7                       
 PG1116+215 1139.31  0.16611   C_III_977.0  67  n   63.2   6.5  4.8     0212  n  31.0  4.0  0.0     02    24.1                       
 PG1116+215 1138.70  0.16548   C_III_977.0  68  <   30.9   0.0  0.0       12      0.0  0.0  0.0           24.1                       
 PG1116+215 1134.09  0.16612      Ly_gamma  21  <  345.0   0.0  0.0       02      0.0  0.0  0.0           21.9                       
 PG1116+215 1128.29  0.10000       Ly_beta  36  <   14.0   0.0  0.0       02      0.0  0.0  0.0           21.8                       
 PG1116+215 1126.86  0.13847   N_III_989.8  69  n   58.9   9.7  0.0       12  n  13.2  3.6  0.0     23    21.0          Si_II_989.9  
 PG1116+215 1112.36  0.13848   C_III_977.0  70  n  105.8   9.4  2.2     0212  n  13.0  1.0  0.4     02    22.4                       
 PG1116+215 1108.76  0.08096       Ly_beta  41  n   23.0   2.0  0.0       02  ~  27.0  0.0  0.0     02    20.3                       
 PG1116+215 1107.51  0.16612      Ly_delta  21  n   43.0  12.0  0.0       02  n  28.0  3.0  0.0     02    18.8                       
 PG1116+215 1107.22  0.13848      Ly_gamma  29  n  299.7  26.0  0.7     0212  n   9.0  0.0  0.0     02    19.3                       
 PG1116+215 1103.01  0.07535       Ly_beta  42  <   13.0   0.0  0.0       02      0.0  0.0  0.0           17.9                       
 PG1116+215 1099.12  0.05927   O_VI_1037.6  71  n   22.0  11.0  0.0       24  n  17.0 12.0  0.0     24    17.1                       
 PG1116+215 1098.88  0.05904   O_VI_1037.6  72  <   16.0   0.0  0.0       24      0.0  0.0  0.0           17.1                       
 PG1116+215 1093.57  0.16610    Ly_epsilon  21  n   24.9  10.3  0.0       12  ~  11.0  0.0  0.0     24    18.2                       
 PG1116+215 1093.09  0.05927   O_VI_1031.9  71  n   25.0   5.0  0.0       24  n  10.0  6.0  0.0     24    20.0                       
 PG1116+215 1092.78  0.05900   O_VI_1031.9  72  n   29.0   9.0  0.0       24  n  20.0  4.0  0.0     24    20.0                       
 PG1116+215 1089.91  0.06258       Ly_beta  44  <   14.0   0.0  0.0       02      0.0  0.0  0.0           19.9                       
 PG1116+215 1088.09  0.06080       Ly_beta  45  n   56.0  12.0  0.0       02  n  29.0 12.0  0.0     02    32.4                       
 PG1116+215 1086.28  0.05904       Ly_beta  47  n   74.0   7.0  0.0       02  n  50.0  4.0  0.0     02    32.4                       
 PG1116+215 1081.28  0.13850      Ly_delta  29  <  273.0   0.0  0.0       02      0.0  0.0  0.0           18.1                       
 PG1116+215 1076.96  0.04995       Ly_beta  50  <   51.0   0.0  0.0       02      0.0  0.0  0.0           18.2                       
 PG1116+215 1068.00  0.04122       Ly_beta  51  <   15.0   0.0  0.0       02      0.0  0.0  0.0           20.2                       
 PG1116+215 1067.66  0.13847    Ly_epsilon  29  n  205.5  10.5  0.0       12  n  25.0  1.9  0.0     23    18.4                       
 PG1116+215 1059.63  0.13847       Ly_zeta  29  n  158.1   8.8  0.0       12  n  19.9  1.8  0.0     23    17.7                       
 PG1116+215 1058.89  0.03234       Ly_beta  52  n   17.0   3.0  0.0       02  n  39.0  2.0  0.0     02    19.5                       
 PG1116+215 1054.86  0.02841       Ly_beta  53  n   35.0  16.0  0.0       02  n  21.0 11.0  0.0     02    17.1                       
 PG1116+215 1054.48  0.13847        Ly_eta  29  n  153.7   8.8  0.0       12  n  22.6  2.1  0.0     23    15.5                       
 PG1116+215 1050.98  0.13847      Ly_theta  29  n  161.6   8.8  0.0       12  n  26.5  2.1  0.0     23    17.4                       
 PG1116+215 1048.49  0.13847       Ly_iota  29  n  123.0   8.8  0.0       12  n  22.0  3.0  0.0     23    17.3                       
 PG1116+215 1046.65  0.13847      Ly_kappa  29  n   85.2   8.8  0.0       12  n  18.5  3.5  0.0     23    19.4                       
 PG1116+215 1045.26  0.13847     Ly_lambda  29  n   85.2  10.5  0.0       12  n  23.8  4.2  0.0     23    19.3                       
 PG1116+215 1044.18  0.13847         Ly_mu  29  n   60.6   8.8  0.0       12  n  17.3  5.0  0.0     23    19.3                       
 PG1116+215 1042.53  0.01639       Ly_beta  55  <   89.0   0.0  0.0       02      0.0  0.0  0.0           21.6                       
 PG1116+215 1030.85  0.00500       Ly_beta  58  <   15.0   0.0  0.0       02      0.0  0.0  0.0           23.6                       
 PG1116+215 1029.96  0.05904      Ly_gamma  47  <   14.0   0.0  0.0       02      0.0  0.0  0.0           22.4                       
 PG1116+215 1029.13  0.13847    C_II_904.0   8  n   63.2   9.7  0.0       12  n  11.5  4.0  0.0     23    20.8                       
 PG1116+215 1028.75  0.13847    C_II_903.6   8  n   84.3   8.8  0.0       12  ~  25.3  0.0  0.0     23    20.8                       
 PG1116+215  948.07  0.13847    O_II_832.8  73  n   22.8  14.9  0.0       12      0.0  0.0  0.0            0.0                       
 PG1211+143 1651.47  0.06493   C_IV_1550.8   1  n   38.0   5.0  0.0       02  ~  46.0  0.0  0.0     02    21.4                       
 PG1211+143 1650.76  0.06447   C_IV_1550.8   2  n   49.0  10.0  0.0       02  n  39.0  6.0  0.0     02    21.4                       
 PG1211+143 1648.73  0.06493   C_IV_1548.2   1  n   31.0   5.0  0.0       02  n  24.0  5.0  0.0     02    21.3                       
 PG1211+143 1648.02  0.06447   C_IV_1548.2   2  n   73.0  12.0  0.0       02  n  46.0  5.0  0.0     02    21.3                       
 PG1211+143 1630.18  0.05119   C_IV_1550.8   3  n   75.5  11.5  0.0       23  n   9.2  1.4  0.0     23    23.6                       
 PG1211+143 1630.09  0.05113   C_IV_1550.8   4  n   36.1  15.9  0.0       23  n   6.0  3.0  0.0     23    23.6                       
 PG1211+143 1630.00  0.05107   C_IV_1550.8   5  n   17.2  10.3  0.0       23  n   6.1  4.2  0.0     23    23.6                       
 PG1211+143 1629.84  0.05097   C_IV_1550.8   6  n   24.8   9.0  0.0       23  n  20.8  7.9  0.0     23    23.6                       
 PG1211+143 1627.46  0.05119   C_IV_1548.2   3  n  118.5  47.6  0.0       23  n  10.0  2.6  0.0     23    23.3                       
 PG1211+143 1627.41  0.05116   C_IV_1548.2   4  n   54.0  58.4  0.0       23  n   5.7  3.8  0.0     23    23.3                       
 PG1211+143 1627.32  0.05110   C_IV_1548.2   5  n   51.3  11.0  0.0       23  n   9.3  1.7  0.0     23    23.3                       
 PG1211+143 1627.10  0.05096   C_IV_1548.2   6  n   77.3   8.7  0.0       23  n  25.6  3.5  0.0     23    23.3                       
 PG1211+143 1483.31  0.05747  Si_IV_1402.7   7  n   24.6   5.9  0.0       23  n   7.6  1.8  0.0     23    13.6                       
 PG1211+143 1474.59  0.05125  Si_IV_1402.7   8  n   31.4   9.7  0.0       23  n  13.5  6.0  0.0     23    13.7                       
 PG1211+143 1474.50  0.05119  Si_IV_1402.7   9  n   14.1  47.0  0.0       23  n   8.9  5.7  0.0     23    13.7                       
 PG1211+143 1465.13  0.05118  Si_IV_1393.8   8  n   35.5   5.6  0.0       23  n   6.9  1.3  0.0     23    17.1                       
 PG1211+143 1465.04  0.05111  Si_IV_1393.8   9  n   26.1   7.7  0.0       23  n   8.2  2.6  0.0     23    17.1                       
 PG1211+143 1464.81  0.05095  Si_IV_1393.8  10  n   15.6   4.9  0.0       23  n  28.9 10.8  0.0     23    17.1                       
 PG1211+143 1402.88  0.05121   C_II_1334.5  11  n   18.0   3.0  0.0       23  n   6.0  2.0  0.0     21    16.7                       
 PG1211+143 1324.98  0.05122  Si_II_1260.4  12  n   22.0   2.0  0.0       23  n   5.0  1.0  0.0     21     9.3                       
 PG1211+143 1306.40  0.05117    N_V_1242.8  13  n    8.0   2.0  0.0       24  n  15.0  8.0  0.0     21    11.4                       
 PG1211+143 1294.99  0.06525      Ly_alpha  14  n   51.8  12.0  0.0       23  n  28.0  5.5  0.0     21    10.7                       
 PG1211+143 1294.64  0.06496      Ly_alpha  15  n   91.4  31.0  0.0       23  n  35.0 11.0  0.0     21    10.7                       
 PG1211+143 1294.43  0.06479      Ly_alpha  16  n  200.7  17.0  0.0       23  n  27.0  2.0  0.0     21    10.7                       
 PG1211+143 1293.95  0.06439      Ly_alpha  17  n  543.8  20.0  0.0       23  n  34.0  2.0  0.0     21    10.7                       
 PG1211+143 1284.28  0.06447 Si_III_1206.5  18  n   31.0   1.0  0.0       02  n  38.0  1.0  0.0     02    12.1                       
 PG1211+143 1281.84  0.05443      Ly_alpha  19  n   79.0   2.0  0.0       02  n  98.0  1.0  0.0     02    16.5                       
 PG1211+143 1278.95  0.05205      Ly_alpha  20  n  156.0  14.0  0.0       02  n  39.5  2.7  2.5   0221    16.5                       
 PG1211+143 1278.22  0.05145      Ly_alpha  21  n  487.0  74.0  0.0       02  n  53.5  5.6  4.5   0221    16.5                       
 PG1211+143 1277.72  0.05104      Ly_alpha  22  n  703.0  23.0  0.0       02  n  43.5  2.5  7.5   0221    16.5                       
 PG1211+143 1271.10  0.04560      Ly_alpha  23  n   14.0   2.0  0.0       02  n  23.0  4.0  0.0     02     9.9                       
 PG1211+143 1270.63  0.04521      Ly_alpha  24  n   57.0   4.0  0.0       02  n  32.0  1.0  0.0     02     9.9                       
 PG1211+143 1268.52  0.04347      Ly_alpha  25  n  222.8   4.4  0.0       23  n  33.0  0.6  0.0     23     9.9                       
 PG1211+143 1268.30  0.05122 Si_III_1206.5  26  n   27.0  13.0  0.0       23  n   5.3  1.3  0.0     23     9.8                       
 PG1211+143 1268.24  0.05118 Si_III_1206.5  27  n   91.5   3.0  0.0       23  n  17.7  2.0  0.0     23     9.8                       
 PG1211+143 1264.13  0.03986      Ly_alpha  28  n   21.0   5.0  0.0       02  n  36.0  7.0  0.0     02    11.9                       
 PG1211+143 1254.40  0.05120  Si_II_1193.3  12  n    5.2   1.9  0.0       23  n   2.5  4.0  0.0     23    11.9                       
 PG1211+143 1249.73  0.02802      Ly_alpha  29  n    9.0   2.0  0.0       02  n  20.0  7.0  0.0     02    11.6                       
 PG1211+143 1247.11  0.02586      Ly_alpha  30  n  155.0   9.0  0.0       02  n  70.0  2.0  0.0     02    13.0                       
 PG1211+143 1245.11  0.02422      Ly_alpha  31  n    8.0   1.0  0.0       02  ~  20.0  0.0  0.0     02    13.0                       
 PG1211+143 1244.06  0.02335      Ly_alpha  32  n  130.0   6.0  0.0       02  n  35.0  1.0  0.0     02    13.0                       
 PG1211+143 1242.49  0.02206      Ly_alpha  33  n   84.0   5.0  0.0       02  n  24.0  1.0  0.0     02    20.5                       
 PG1211+143 1236.09  0.01680      Ly_alpha  34  n  237.0   8.0  0.0       02  n  46.0  1.0  0.0     02    17.1                       
 PG1211+143 1235.72  0.01649      Ly_alpha  35  n  144.0   8.0  0.0       02  n  36.0  1.0  0.0     02    17.1                       
 PG1211+143 1224.31  0.00711      Ly_alpha  36  n  125.0   5.0  0.0       02  n  58.0  4.0  0.0     02    16.9                       
 PG1211+143 1104.99  0.06493   O_VI_1037.6  37  n   42.0  10.0  0.0       02  n  37.0 10.0  0.0     02    20.4                       
 PG1211+143 1104.51  0.06447   O_VI_1037.6  38  n   85.0  10.0  0.0       02  n  58.0  8.0  0.0     02    20.4                       
 PG1211+143 1098.93  0.06493   O_VI_1031.9  37  n   55.0  10.0  0.0       02  n  24.0  5.8  3.0   0221    20.9                       
 PG1211+143 1098.45  0.06447   O_VI_1031.9  38  n  144.0  32.0  0.0       02  n  44.5  6.4  7.5   0221    20.9                       
 PG1211+143 1092.80  0.06540       Ly_beta  14  <  180.0   0.0  0.0       02      0.0  0.0  0.0           25.7                       
 PG1211+143 1092.32  0.06493       Ly_beta  16  <   53.0   0.0  0.0       02      0.0  0.0  0.0           25.7                       
 PG1211+143 1091.81  0.06443       Ly_beta  17  n  330.0  32.0  0.0       23  n  30.0  2.5  0.0     21    25.7                       
 PG1211+143 1090.71  0.05117   O_VI_1037.6  39  n  112.5  27.4  0.0       23  n  53.0  9.5  0.0     21    26.0                       
 PG1211+143 1081.55  0.05443       Ly_beta  19  <   19.0   0.0  0.0       02      0.0  0.0  0.0           28.1                       
 PG1211+143 1079.11  0.05205       Ly_beta  20  <   76.0   0.0  0.0       02      0.0  0.0  0.0           28.1                       
 PG1211+143 1078.50  0.05145       Ly_beta  21  n   77.0  29.0  0.0       02  n  40.0  8.6  5.0   0221    28.1                       
 PG1211+143 1078.15  0.05111       Ly_beta  22  n  399.2 113.9  0.0       23  n  32.0  3.5  0.0     21    28.1                       
 PG1211+143 1072.50  0.04560       Ly_beta  23  <   17.0   0.0  0.0       02      0.0  0.0  0.0           26.1                       
 PG1211+143 1072.10  0.04521       Ly_beta  24  <   17.0   0.0  0.0       02      0.0  0.0  0.0           26.1                       
 PG1211+143 1070.27  0.04301       Ly_beta  25  n   48.6  29.9  0.0       23  n  34.7 22.3  0.0     23    26.1                       
 PG1211+143 1054.46  0.02802       Ly_beta  29  <   18.0   0.0  0.0       02      0.0  0.0  0.0           24.6                       
 PG1211+143 1052.25  0.02586       Ly_beta  30  <   35.0   0.0  0.0       02      0.0  0.0  0.0           21.7                       
 PG1211+143 1050.57  0.02422       Ly_beta  31  <   17.0   0.0  0.0       02      0.0  0.0  0.0           21.7                       
 PG1211+143 1049.67  0.02335       Ly_beta  32  n   23.0  15.0  0.0       02  ~  29.0  0.0  0.0     02    21.7                       
 PG1211+143 1048.35  0.02206       Ly_beta  33  <   17.0   0.0  0.0       02      0.0  0.0  0.0           21.7                       
 PG1211+143 1044.99  0.00711   O_VI_1037.6  40  n   32.0   5.0  0.0       02  n  41.0  7.0  0.0     02    24.3                       
 PG1211+143 1042.95  0.01680       Ly_beta  34  n   63.0  14.0  0.0       02  n  45.0 11.0  0.0     02    24.0                       
 PG1211+143 1042.64  0.01649       Ly_beta  35  n   42.0  12.0  0.0       02  n  43.0 10.0  0.0     02    24.0                       
 PG1211+143 1040.46  0.06493   C_III_977.0  41  n   47.0  15.0  0.0       02  n  18.5  3.9  0.5   0221    38.5                       
 PG1211+143 1039.95  0.06441   C_III_977.0  42  n  122.8  25.0  0.0       23  n  27.0  7.5  0.0     21    38.5                       
 PG1211+143 1039.84  0.06430   C_III_977.0  43  n   52.0 166.0  0.0       23  n   4.0  3.5  0.0     21    38.5                       
 PG1211+143 1036.14  0.06540      Ly_gamma  14  <  436.0   0.0  0.0       02      0.0  0.0  0.0           44.3                       
 PG1211+143 1035.68  0.06493      Ly_gamma  16  <   25.0   0.0  0.0       02      0.0  0.0  0.0           44.3                       
 PG1211+143 1035.24  0.06447      Ly_gamma  17  n  204.0   6.0  0.0       02  n  31.0  1.1 10.0   0221    44.3                       
 PG1211+143 1033.02  0.00711       Ly_beta  36  <  106.0   0.0  0.0       02      0.0  0.0  0.0           46.7                       
 PG1211+143 1027.00  0.05116   C_III_977.0  45  n  172.0  63.0  0.0       23  n  20.0  2.5  0.0     21    71.8                       
 PG1211+143 1026.82  0.05099   C_III_977.0  44  n   45.0  70.0  0.0       23  ~   8.0  0.0  0.0     21    71.8                       
 PG1211+143 1022.58  0.05145      Ly_gamma  21  n   30.0  23.0  0.0       23  n  14.0 11.5  0.0     21    37.8                       
 PG1211+143 1022.17  0.05104      Ly_gamma  22  n  265.0  15.0  0.0       02  n  32.5  1.8 11.5   0221    24.2                       
 PG1211+143 1011.86  0.06540      Ly_delta  14  <   17.0   0.0  0.0       02      0.0  0.0  0.0           26.3                       
 PG1211+143 1011.41  0.06493      Ly_delta  16  <   17.0   0.0  0.0       02      0.0  0.0  0.0           26.3                       
 PG1211+143 1010.97  0.06447      Ly_delta  17  <  172.0   0.0  0.0       02      0.0  0.0  0.0           26.3                       
 PG1211+143  998.61  0.05145      Ly_delta  21  <   26.0   0.0  0.0       02      0.0  0.0  0.0           37.2                       
 PG1211+143  998.22  0.05104      Ly_delta  22  n  209.0  24.0  0.0       02  n  37.0  5.0  0.0     02    37.2                       
 PG1211+143  988.88  0.01680      Ly_gamma  34  <  289.0   0.0  0.0       02      0.0  0.0  0.0          101.9                       
 PG1216+069 1601.04  0.31700      Ly_alpha   1  n  119.0  10.0  0.0       02  n  37.0  1.0  0.0     02   124.1                       
 PG1216+069 1596.22  0.31304      Ly_alpha   2  n   80.0  14.0  0.0       02  ~  17.0  0.0  0.0     02   110.4                       
 PG1216+069 1558.63  0.28212      Ly_alpha   3  n  752.0 201.0  0.0       02  n  47.0  8.0  0.0     02   128.6                       
 PG1216+069 1548.23  0.27356      Ly_alpha   4  <  409.0   0.0  0.0       02      0.0  0.0  0.0          184.3                       
 PG1216+069 1546.88  0.28212 Si_III_1206.5   5  n  330.0  26.0  0.0       02  ~ 100.0  0.0  0.0     02   107.7                       
 PG1216+069 1541.00  0.26761      Ly_alpha   6  n  259.1  40.1  4.1     0206  n  25.0  5.0  0.0     02   107.8                       
 PG1216+069 1532.34  0.26049      Ly_alpha   7  n  167.0  10.0  0.0       02  ~  41.0  0.0  0.0     02   132.0                       
 PG1216+069 1528.85  0.25762      Ly_alpha   8  n  113.0  41.0  0.0       02  n  14.0  4.0  0.0     02   132.0                       
 PG1216+069 1497.52  0.23185      Ly_alpha   9  n   91.0  38.0  0.0       02  n  22.0  8.0  0.0     02   126.5                       
 PG1216+069 1435.41  0.18076      Ly_alpha  10  n  205.0  48.0  0.0       02  n  51.0 11.0  0.0     02   116.6                       
 PG1216+069 1434.41  0.17993      Ly_alpha  11  n  371.0  59.0  0.0       02  n  46.0  5.0  0.0     02   116.6                       
 PG1216+069 1379.83  0.13504      Ly_alpha  12  n  452.0  63.0  0.0       02  n  39.0  4.0  0.0     02    77.7                       
 PG1216+069 1369.43  0.13504 Si_III_1206.5  13  n   43.0  31.0  0.0       02  n   7.0  5.0  0.0     02    83.7                       
 PG1216+069 1367.30  0.12473      Ly_alpha  14  n  693.0  19.0  0.0       02  n  91.0  3.0  0.0     02    77.7                       
 PG1216+069 1366.07  0.12372      Ly_alpha  15  n  739.0  31.0  0.0       02  n  85.0  5.0  0.0     02    77.7                       
 PG1216+069 1350.88  0.31700       Ly_beta   1  <   26.0   0.0  0.0       02      0.0  0.0  0.0           74.4                       
 PG1216+069 1346.81  0.31304       Ly_beta   2  n   39.0   5.0  0.0       02  ~  27.0  0.0  0.0     02    76.7                       
 PG1216+069 1330.09  0.28187   O_VI_1037.6  16  n   93.0  16.0  0.0       24  ~  21.0  0.0  0.0     24    63.0                       
 PG1216+069 1322.78  0.28186   O_VI_1031.9  16  n  102.0   9.0  0.0       24  n  63.0  4.0  0.0     24    72.7                       
 PG1216+069 1315.10  0.28212       Ly_beta   3  n  466.0 104.0  0.0       02  n  36.0  5.0  0.0     02    68.3                       
 PG1216+069 1313.49  0.08047      Ly_alpha  17  n  379.0  20.0  0.0       02  n  57.0  4.0  0.0     02    80.9                       
 PG1216+069 1308.15  0.26768   O_VI_1031.9  18  n   96.0  13.0  0.0       24  n  19.0  2.0  0.0     24    65.5                       
 PG1216+069 1306.32  0.27356       Ly_beta   4  n  159.0   9.0  0.0       02  n  33.0  3.0  0.0     02    79.6                       
 PG1216+069 1300.15  0.26755       Ly_beta   6  <  145.0   0.0  0.0       02      0.0  0.0  0.0           76.1                       
 PG1216+069 1292.91  0.26049       Ly_beta   7  n   43.0   5.0  0.0       02  ~  45.0  0.0  0.0     02    75.6                       
 PG1216+069 1289.97  0.25762       Ly_beta   8  n   39.0  40.0  0.0       02  n   6.0  7.0  0.0     02    70.7                       
 PG1216+069 1263.54  0.23185       Ly_beta   9  <   33.0   0.0  0.0       02      0.0  0.0  0.0           87.3                       
 PG1216+069 1261.59  0.03777      Ly_alpha  19  n  166.0 142.0  0.0       02  n  38.0 17.0  0.0     02    95.2                       
 PG1216+069 1252.66  0.28212   C_III_977.0  20  n  111.0  19.0  0.0       02  n  38.0  9.0  0.0     02    84.8                       
 PG1216+069 1246.91  0.28212      Ly_gamma   3  n  382.0  15.0  0.0       02  n  88.0  5.0  0.0     02    64.5                       
 PG1216+069 1238.58  0.27356      Ly_gamma   4  n   67.0   8.0  0.0       02  ~  24.0  0.0  0.0     02    76.5                       
 PG1216+069 1232.74  0.26755      Ly_gamma   6  n   44.0  12.0  0.0       02      0.0  0.0  0.0           94.6                       
 PG1216+069 1211.13  0.18076       Ly_beta  10  n   99.0  23.0  0.0       02  n  39.0  5.0  0.0     02   192.2                       
 PG1216+069 1210.28  0.17993       Ly_beta  11  n   92.0  33.0  0.0       02      0.0  0.0  0.0          192.2                       
 PG1216+069 1209.55  0.27356      Ly_delta   4  n   75.0  25.0  0.0       02  ~  35.0  0.0  0.0     02   178.0                       
 PG1216+069 1203.85  0.26755      Ly_delta   6  <   48.0   0.0  0.0       02      0.0  0.0  0.0          150.8                       
 PG1216+069 1194.42  0.25762      Ly_delta   8  <   53.0   0.0  0.0       02      0.0  0.0  0.0          146.2                       
 PG1216+069 1167.18  0.12487   O_VI_1037.6  21  n   73.0  20.0  0.0       24  ~  16.0  0.0  0.0     24   273.2                       
 PG1216+069 1166.98  0.12467   O_VI_1037.6  22  n   85.0  20.0  0.0       24  ~  23.0  0.0  0.0     24   273.2                       
 PG1216+069 1166.18  0.12390   O_VI_1037.6  23  n   85.0  13.0  0.0       24  ~  26.0  0.0  0.0     24   273.2                       
 PG1216+069 1165.79  0.12353   O_VI_1037.6  24  n  134.0  20.0  0.0       24  ~  25.0  0.0  0.0     24   273.2                       
 PG1216+069 1164.24  0.13504       Ly_beta  12  n  282.0  17.0  0.0       02  n  46.0 10.0  0.0     02   180.3                       
 PG1216+069 1160.73  0.12482   O_VI_1031.9  21  n   74.0  13.0  0.0       24  ~  23.0  0.0  0.0     24   181.4                       
 PG1216+069 1160.51  0.12461   O_VI_1031.9  22  n   32.0   8.0  0.0       24  ~  14.0  0.0  0.0     24   181.4                       
 PG1216+069 1159.71  0.12383   O_VI_1031.9  23  n   82.0  50.0  0.0       24  ~  26.0  0.0  0.0     24   181.4                       
 PG1216+069 1159.40  0.12353   O_VI_1031.9  24  n   89.0  17.0  0.0       24  ~  27.0  0.0  0.0     24   187.2                       
 PG1216+069 1153.66  0.12473       Ly_beta  14  n  459.0  51.0  0.0       02  n  84.0  6.0  0.0     02   183.2                       
 PG1216+069 1152.62  0.12372       Ly_beta  15  n  388.0  23.0  0.0       02  n  81.0  7.0  0.0     02   183.2                       
 PG1216+069 1148.33  0.18076      Ly_gamma  10  <  185.0   0.0  0.0       02      0.0  0.0  0.0          260.0                       
 PG1216+069 1108.26  0.08047       Ly_beta  17  <   89.0   0.0  0.0       02      0.0  0.0  0.0          102.2                       
 PG1216+069 1103.87  0.13504      Ly_gamma  12  n  180.0  15.0  0.0       02  n  35.0 10.0  0.0     02   101.0                       
 PG1216+069 1097.90  0.12372   C_III_977.0  25  n  434.0  21.0  0.0       02  n  84.0  2.0  0.0     02    83.7                       
 PG1216+069 1093.84  0.12473      Ly_gamma  14  n   97.0  17.0  0.0       02  n  28.0  9.0  0.0     02    89.9                       
 PG1216+069 1092.86  0.12372      Ly_gamma  15  n  118.0   9.0  0.0       02  n  17.0 11.0  0.0     02    89.9                       
 PG1216+069 1078.00  0.13504      Ly_delta  12  n  150.0  19.0  0.0       02  n  39.0  6.0  0.0     02   119.6                       
 PG1216+069 1067.25  0.12372      Ly_delta  15  <   93.0   0.0  0.0       02      0.0  0.0  0.0          132.3                       
 PG1216+069 1064.46  0.03777       Ly_beta  19  <  121.0   0.0  0.0       02      0.0  0.0  0.0          142.9                       
 PG1259+593 1727.58  0.23951  Si_IV_1393.8   1  n   37.0  30.0  0.0       02  n  10.0  8.0  0.0     02    43.0                       
 PG1259+593 1723.65  0.41786      Ly_alpha   2  n   88.0  10.0  0.0       13  n  50.7  3.9  0.0     13    37.5                       
 PG1259+593 1715.09  0.41081      Ly_alpha   3  n  152.0  34.0  0.0       13  n  29.0 13.0  0.0     23    53.1                       
 PG1259+593 1687.75  0.38833      Ly_alpha   4  <   47.0   0.0  0.0       13      0.0  0.0  0.0           90.1                      a
 PG1259+593 1680.86  0.38266      Ly_alpha   5  n  234.0  57.0  0.0       23  n 137.0 19.0  0.0     23    55.9                       
 PG1259+593 1676.52  0.37909      Ly_alpha   6  <  116.0   0.0  0.0       13      0.0  0.0  0.0           51.8                      a
 PG1259+593 1673.49  0.37660      Ly_alpha   7  n  114.0  18.1 13.0     1323  n  36.0  5.2  0.4   1323    51.8                       
 PG1259+593 1645.72  0.35375      Ly_alpha   8  n   94.0   8.0  0.0       13  n  16.4  1.8  0.0     13    40.6                       
 PG1259+593 1640.11  0.34914      Ly_alpha   9  n  103.0  11.0  0.0       13  n  31.3  4.8  0.0     13    48.5                       
 PG1259+593 1638.75  0.34802      Ly_alpha  10  n   78.0  14.0  0.0       13  n  48.7  6.2  0.0     13    48.5                      p
 PG1259+593 1634.86  0.34482      Ly_alpha  11  n  127.0  23.0  0.0       02  n  16.0  2.0  0.0     02    46.9                       
 PG1259+593 1622.89  0.04650   C_IV_1550.8  12  n   58.0  11.0  0.0       02  n  19.0  5.0  0.0     02    53.4                       
 PG1259+593 1622.24  0.04606   C_IV_1550.8  13  n   56.5  13.1  9.5     0213  n  16.0  6.0  0.0     02    63.3                       
 PG1259+593 1620.20  0.04650   C_IV_1548.2  12  <  288.0   0.0  0.0       02      0.0  0.0  0.0           63.2                       
 PG1259+593 1620.12  0.33270      Ly_alpha  14  <  226.0   0.0  0.0       02      0.0  0.0  0.0           49.6                       
 PG1259+593 1619.54  0.04606   C_IV_1548.2  13  n   98.0  12.4  6.0     0213  n  12.0  2.0  0.0     02    63.2                       
 PG1259+593 1618.40  0.33128      Ly_alpha  15  n   45.0  13.0  0.0       13  n  18.6  3.5  0.0     13    49.6                      p
 PG1259+593 1610.42  0.32472      Ly_alpha  16  n   39.0   6.0  0.0       02  n  20.0  1.0  0.0     02    46.1                       
 PG1259+593 1604.38  0.31975      Ly_alpha  17  n  364.2  12.7 48.8   020613  n  90.7  4.8 16.3   0213    60.1                       
 PG1259+593 1600.82  0.31682      Ly_alpha  18  <   62.0   0.0  0.0       13      0.0  0.0  0.0           57.8                      a
 PG1259+593 1593.37  0.31070      Ly_alpha  19  n   93.5   7.5  9.5     0213  n  22.4  1.8  0.4   0213    44.1                       
 PG1259+593 1591.39  0.30906      Ly_alpha  20  <   78.0   0.0  0.0       13      0.0  0.0  0.0           43.2                      a
 PG1259+593 1585.56  0.30427      Ly_alpha  21  n  183.0   7.0  0.0       24  n  59.0  6.0  0.0     24    40.3                       
 PG1259+593 1582.37  0.30164      Ly_alpha  22  <   86.0   0.0  0.0       13      0.0  0.0  0.0           40.3                      p
 PG1259+593 1578.52  0.29847      Ly_alpha  23  n   61.0   9.0  0.0       13  n  33.3  2.9  0.0     13    40.3                       
 PG1259+593 1571.07  0.29236      Ly_alpha  24  n  379.5  16.1 24.5     0213  n  25.6  1.5  1.4   0213    54.4                       
 PG1259+593 1566.41  0.28852      Ly_alpha  25  n   41.7  14.3  0.0       23  n  23.2  7.2  0.0     23    53.3                       
 PG1259+593 1560.13  0.28335      Ly_alpha  26  n  162.0   7.5  4.0     0213  n  36.5  2.8  0.5   0213    29.7                       
 PG1259+593 1556.23  0.28014      Ly_alpha  27  n   36.0   6.0  0.0       13  n  17.1  1.8  0.0     13    30.9                       
 PG1259+593 1540.47  0.23951    N_V_1242.8  28  n   15.0   2.0  0.0       02  n  18.0  0.0  0.0     02    37.5                      a
 PG1259+593 1535.53  0.23951    N_V_1238.8  28  n   25.0   2.0  0.0       02  n  25.0  8.0  0.0     02    44.2                      a
 PG1259+593 1531.43  0.25974      Ly_alpha  29  n  253.5   6.3  3.0   020613  n  40.8  2.5  0.2   0213    37.0                       
 PG1259+593 1530.23  0.25875      Ly_alpha  30  <   35.0   0.0  0.0       13      0.0  0.0  0.0           37.0                      a
 PG1259+593 1527.39  0.25642      Ly_alpha  31  n  196.0   4.6 12.0     0213  n  27.5  0.7  2.5   0213    30.8                       
 PG1259+593 1508.96  0.24126      Ly_alpha  32  n  130.0  12.0  0.0       13  n  89.1  6.9  0.0     13    25.6                       
 PG1259+593 1506.84  0.23951      Ly_alpha  33  n   92.5   3.9  0.5     0213  n  16.1  0.8  0.1   0213    36.3                       
 PG1259+593 1498.70  0.23282      Ly_alpha  34  n  128.5   7.5 11.5     0213  n  33.2  1.7  4.2   0213    28.8                       
 PG1259+593 1493.59  0.22861      Ly_alpha  35  n  136.0   7.1  3.0     0213  n  37.2  1.8  3.1   0213    33.5                       
 PG1259+593 1488.85  0.22471      Ly_alpha  36  n  143.0   7.8 26.0     0213  n  30.0  1.3  1.1   0213    32.0                       
 PG1259+593 1487.42  0.23284 Si_III_1206.5  37  n   19.0   1.0  0.0       02  n  19.0  1.0  0.0     02    30.5                       
 PG1259+593 1486.92  0.22313      Ly_alpha  38  n  254.0   6.0  7.0     0213  n  34.4  0.7  0.4   0213    30.7                       
 PG1259+593 1486.06  0.19573    N_V_1242.8  39  <   10.0   0.0  0.0       02      0.0  0.0  0.0           31.4                       
 PG1259+593 1482.48  0.21949      Ly_alpha  40  n  560.1  12.3  6.6   020613  n  43.0  1.0  0.0     02    30.0                       
 PG1259+593 1481.30  0.19573    N_V_1238.8  39  n   12.0   1.0  0.0       02  n  11.0  4.0  0.0     02    30.5                      a
 PG1259+593 1477.61  0.22471 Si_III_1206.5  41  n   17.0   1.0  0.0       02  n  13.0  0.0  0.0     02    29.7                      a
 PG1259+593 1472.61  0.21136      Ly_alpha  42  n  115.3   9.2 21.7     0213  n  45.5  2.5  1.5   0213    37.7              Ly_beta  
 PG1259+593 1471.33  0.21949 Si_III_1206.5  43  n   24.6   4.4  0.0       23  n   9.9  1.8  0.0     23    34.2                       
 PG1259+593 1468.31  0.43148       Ly_beta  44  n   79.0   5.0  0.0       13  n  20.9  4.3  0.0     13    29.1                       
 PG1259+593 1456.07  0.19775      Ly_alpha  45  n   92.0   8.0  0.0       13  n  23.9  2.8  0.0     13    28.1                       
 PG1259+593 1454.21  0.19620      Ly_alpha  46  n  190.5   7.8 10.5     0213  n  32.8  2.6  0.1   0213    28.1                       
 PG1259+593 1453.61  0.19573      Ly_alpha  47  n   71.5  13.9  4.5     0213  n  44.0 10.2  2.0   0213    28.1                       
 PG1259+593 1447.10  0.41081       Ly_beta   3  n   25.0   5.0  0.0       13  ~  24.0  0.0  0.0     23    22.7                       
 PG1259+593 1442.39  0.18650      Ly_alpha  48  n   50.0   4.0  0.0       13  n  19.6  1.4  0.0     13    26.6                       
 PG1259+593 1441.17  0.18550      Ly_alpha  49  n   22.1   8.0  0.0       23  n  22.7  6.7  0.0     23    26.6                       
 PG1259+593 1433.21  0.17895      Ly_alpha  50  n   70.6  12.1 30.4     1323  n  83.7 11.9 14.8   1323    31.2                       
 PG1259+593 1424.13  0.17148      Ly_alpha  51  <   94.0   0.0  0.0       13      0.0  0.0  0.0           24.8                      a
 PG1259+593 1418.04  0.16647      Ly_alpha  52  n  113.0  13.0  0.0       13  n  93.3  8.9  0.0     13    33.5                      d
 PG1259+593 1404.48  0.15531      Ly_alpha  53  n   19.5   7.9  0.0       23  n  16.0  5.5  0.0     23    22.1                      a
 PG1259+593 1403.31  0.15435      Ly_alpha  54  n   74.0   5.4  3.0     0213  n  25.1  1.4  0.1   0213    22.1                       
 PG1259+593 1399.67  0.15136      Ly_alpha  55  n   99.5   7.9  6.5     0213  n  62.2  3.7  3.2   0213    25.1                       
 PG1259+593 1398.72  0.15058      Ly_alpha  56  n  124.0  14.0  0.0       13  n  32.0  5.1  0.0     13    25.1                       
 PG1259+593 1398.71  0.43133   C_III_977.0  57  <  157.0   0.0  0.0       24      0.0  0.0  0.0           20.2                       
 PG1259+593 1398.41  0.15029      Ly_alpha  58  n   82.0   9.0  0.0       13  n  25.7  4.3  0.0     13    25.1                       
 PG1259+593 1396.22  0.14852      Ly_alpha  59  n  269.5   6.4 15.5     0213  n  42.0  1.3  0.0   0213    27.6                       
 PG1259+593 1392.15  0.43148      Ly_gamma  44  n   22.0   4.0  0.0       13  n  25.0  5.0  0.0     23    19.0                       
 PG1259+593 1390.50  0.14381      Ly_alpha  60  <   80.0   0.0  0.0       13      0.0  0.0  0.0           23.7                      a
 PG1259+593 1386.28  0.14034      Ly_alpha  61  n   60.0  10.0  0.0       13  n  56.7  5.4  0.0     13    29.1                       
 PG1259+593 1379.38  0.34479       Ly_beta  11  n   57.5   4.6  5.5     0213  n  32.7  2.7  1.6   0213    26.2                       
 PG1259+593 1377.98  0.13351      Ly_alpha  62  <   53.0   0.0  0.0       13      0.0  0.0  0.0           31.1                      a
 PG1259+593 1374.55  0.32472   O_VI_1037.6  63  n    9.0   1.0  0.0       02  n  14.0  8.0  0.0     02    26.6                      p
 PG1259+593 1369.36  0.31972   O_VI_1037.6  64  n    9.8   4.2  0.0       06  ~  20.0  0.0  0.0     23    21.8                       
 PG1259+593 1367.01  0.32472   O_VI_1031.9  63  <   37.0   0.0  0.0       24      0.0  0.0  0.0           16.8                       
 PG1259+593 1367.00  0.33270       Ly_beta  14  n   51.0   9.9  7.0     0213  n  31.0  4.0  0.0     02    16.7                       
 PG1259+593 1366.27  0.12388      Ly_alpha  65  n  164.0   9.0  0.0       02  n  34.0  1.0  0.0     02    19.8                       
 PG1259+593 1363.85  0.12189      Ly_alpha  66  n   57.0   6.0  4.0     0213  n  31.5  2.9  4.6   0213    19.8                       
 PG1259+593 1361.87  0.31975   O_VI_1031.9  64  n   29.5   2.7  3.0   020613  n  18.1  2.3  1.1   0213    17.9                       
 PG1259+593 1359.50  0.43148      Ly_delta  44  n   13.0   4.0  0.0       13  n  27.2  8.0  0.0     23    16.5                       
 PG1259+593 1358.79  0.32472       Ly_beta  16  <    6.0   0.0  0.0       02      0.0  0.0  0.0           17.8                       
 PG1259+593 1353.70  0.31975       Ly_beta  17  n   72.0   2.0  0.0       02  n  65.3  7.5  2.6   0213    21.3                       
 PG1259+593 1344.41  0.31070       Ly_beta  19  n   13.0   1.0  0.0       02  n  37.0  1.0  0.0     02    25.2                       
 PG1259+593 1342.49  0.43148    Ly_epsilon  44  n   10.0   4.0  0.0       13  ~  19.0  0.0  0.0     23    22.2                      a
 PG1259+593 1341.46  0.28335       Ly_beta  26  n   25.0   4.5  2.0     0213  n  44.0  4.0  0.0     02    24.8                      d
 PG1259+593 1340.65  0.10281      Ly_alpha  67  <  136.0   0.0  0.0       13      0.0  0.0  0.0           28.8                      a
 PG1259+593 1337.89  0.30434       Ly_beta  21  n   40.0   3.6  2.0     0213  n  30.4  5.0  4.4   0213    24.3                       
 PG1259+593 1332.27  0.09591      Ly_alpha  68  n   43.5   4.3  1.5     0213  n  21.2  1.9  0.2   0213    21.0                       
 PG1259+593 1327.47  0.09196      Ly_alpha  69  <   72.0   0.0  0.0       13      0.0  0.0  0.0           20.4                      a
 PG1259+593 1325.60  0.29236       Ly_beta  24  n  156.0   4.3  4.0     0213  n  27.6  1.6  1.4   0213    17.2                       
 PG1259+593 1324.26  0.08933      Ly_alpha  70  n  266.5   6.8  6.5     0213  n  28.5  1.7  0.4   0213    20.4                       
 PG1259+593 1313.42  0.08041      Ly_alpha  71  n   39.1   5.8  0.0       23  n  27.3  4.6  0.0     23    23.9                       
 PG1259+593 1307.89  0.34482      Ly_gamma  11  <    8.0   0.0  0.0       02      0.0  0.0  0.0           27.7                       
 PG1259+593 1307.14  0.25976   O_VI_1037.6  72  n   35.3   4.0  4.9 02030613  n  30.0  5.0  0.0     02    32.6                       
 PG1259+593 1300.59  0.04650    N_V_1242.8  73  n   11.0   4.0  0.0       02  n  15.0  3.0  0.0     02    29.6                       
 PG1259+593 1300.00  0.25978   O_VI_1031.9  72  n   80.8   5.6  5.8   030613  n  41.0  4.0  0.0     24    24.6                       
 PG1259+593 1298.46  0.06810      Ly_alpha  74  <   72.0   0.0  0.0       13      0.0  0.0  0.0           29.0                      a
 PG1259+593 1296.46  0.06644      Ly_alpha  75  n  166.0   7.2  4.0     0213  n  27.9  1.7  0.9   0213    26.6                       
 PG1259+593 1296.10  0.33270      Ly_gamma  14  n   20.0   2.0  0.0       02  n  19.0  4.0  0.0     02    21.3                       
 PG1259+593 1292.13  0.25971       Ly_beta  29  n   58.0   3.8  2.0     0213  n  57.0  8.0  0.0     02    24.7                       
 PG1259+593 1288.74  0.25642       Ly_beta  31  n   45.0   7.2  9.0     0213  n  49.0  7.0  0.0     02    24.7                       
 PG1259+593 1283.20  0.05555      Ly_alpha  76  n   83.3  16.3  0.0       23  n  51.6  7.5  0.0     23    34.6             Ly_gamma  
 PG1259+593 1281.02  0.05376      Ly_alpha  77  n  112.0   4.9  7.0     0213  n  27.2  1.1  3.2   0213    33.8                       
 PG1259+593 1279.57  0.05257      Ly_alpha  78  n   33.5   3.4  5.5     0213  n  20.9  3.0  0.1   0213    33.8                       
 PG1259+593 1279.22  0.23284   O_VI_1037.6  79  n   18.0   2.0  0.0       02  n  17.0  8.0  0.0     02    28.9                       
 PG1259+593 1277.82  0.05112      Ly_alpha  80  n  168.0   9.0  0.0       13  n  34.4  2.5  0.0     13    33.8                       
 PG1259+593 1277.23  0.34482      Ly_delta  11  <   12.0   0.0  0.0       02      0.0  0.0  0.0           19.5                       
 PG1259+593 1272.48  0.04673      Ly_alpha  81  n  187.5  16.9  0.0       23  n  40.4  4.0  0.0     23    31.1                       
 PG1259+593 1272.20  0.04650      Ly_alpha  82  < 1081.0   0.0  0.0       02      0.0  0.0  0.0           31.1                       
 PG1259+593 1271.66  0.04606      Ly_alpha  83  < 1081.0   0.0  0.0       02      0.0  0.0  0.0           31.1                       
 PG1259+593 1271.39  0.23951       Ly_beta  33  <   24.0   0.0  0.0       02      0.0  0.0  0.0           26.3                       
 PG1259+593 1269.37  0.22313   O_VI_1037.6  84  n   22.3   6.8  0.0       23  n  50.5 17.5  0.0     23    26.6                       
 PG1259+593 1267.33  0.04250      Ly_alpha  85  n   50.0   6.1  8.0     0213  n  31.9  2.9  8.9   0213    33.6                       
 PG1259+593 1265.72  0.33270      Ly_delta  14  <    8.0   0.0  0.0       02      0.0  0.0  0.0           26.3                       
 PG1259+593 1265.39  0.21954   O_VI_1037.6  86  n   17.8   7.4  0.0       23  n  12.4  5.0  0.0     23    28.7                       
 PG1259+593 1265.24  0.21939   O_VI_1037.6  87  n   19.1  10.0  0.0       23  n  19.4  8.4  0.0     23    28.7                       
 PG1259+593 1264.55  0.23284       Ly_beta  34  n   21.0   4.0  0.0       02  n  43.0  6.0  0.0     02    28.4                       
 PG1259+593 1263.37  0.03924      Ly_alpha  88  n   41.0   5.0  0.0       13  n  15.3  2.8  0.0     13    33.6                       
 PG1259+593 1262.68  0.29236   C_III_977.0  89  <  134.0   0.0  0.0       23      0.0  0.0  0.0           27.0                       
 PG1259+593 1262.60  0.04650 Si_III_1206.5  90  n  108.0  11.0  0.0       02  n  39.0  6.0  0.0     02    33.4          C_III_977.0  
 PG1259+593 1262.20  0.22313   O_VI_1031.9  84  <  117.1   0.0  0.0       23      0.0  0.0  0.0           22.7                       
 PG1259+593 1262.07  0.04606 Si_III_1206.5  91  n  124.0  11.0  0.0       02  n  35.0  5.0  0.0     02    26.5                       
 PG1259+593 1258.43  0.21953   O_VI_1031.9  86  n   50.5   5.4  0.0       23  n  15.0  1.8  0.0     23    22.7                       
 PG1259+593 1258.26  0.21936   O_VI_1031.9  87  n   59.7   7.2  0.0       23  n  18.7  2.1  0.0     23    22.7                       
 PG1259+593 1256.87  0.29236      Ly_gamma  24  n   63.5   4.3  4.5     0213  n  22.0  2.0  0.0     02    25.5                       
 PG1259+593 1256.21  0.22471       Ly_beta  36  n   15.0   3.2  1.0     0213  n  10.0  3.0  0.0     02    26.9                       
 PG1259+593 1254.60  0.22313       Ly_beta  38  n   61.0   6.1  2.0     0213  n  35.0  4.0  0.0     02    26.9                       
 PG1259+593 1250.85  0.21949       Ly_beta  40  n  267.0  17.9  4.0     0213  n  29.1  0.9  3.1   0213    27.4                       
 PG1259+593 1242.62  0.02217      Ly_alpha  92  n  164.0   6.4  4.0     0213  n  29.1  1.2  1.1   0213    27.3                       
 PG1259+593 1233.93  0.01502      Ly_alpha  93  n   72.0   5.0  1.0     0213  n  21.8  2.4  0.8   0213    29.4                       
 PG1259+593 1232.05  0.01347      Ly_alpha  94  <   90.0   0.0  0.0       13      0.0  0.0  0.0           28.4                      a
 PG1259+593 1227.41  0.29236      Ly_delta  24  ~   60.0   0.0  0.0       23      0.0  0.0  0.0           29.9                       
 PG1259+593 1226.97  0.19620       Ly_beta  46  n   40.0   4.0  1.0     0213  n  30.0  5.0  0.0     02    32.3                       
 PG1259+593 1226.49  0.19573       Ly_beta  47  <   20.0   0.0  0.0       13      0.0  0.0  0.0           32.3                       
 PG1259+593 1224.91  0.00760      Ly_alpha  95  n  299.5   9.9  1.5     0213  n  33.8  1.1  0.8   0213    38.3                       
 PG1259+593 1221.81  0.00505      Ly_alpha  96  <  133.0   0.0  0.0       13      0.0  0.0  0.0           43.3                      a
 PG1259+593 1221.02  0.00440      Ly_alpha  97  <  215.0   0.0  0.0       13      0.0  0.0  0.0           43.3                      a
 PG1259+593 1218.34  0.00219      Ly_alpha  98  n  277.0 227.3 15.1     0206  ~  62.0  0.0  0.0     02    43.3                       
 PG1259+593 1211.03  0.23951   C_III_977.0  99  n   31.0  11.0  0.0       02  n  12.0  3.0  0.0     02   641.7                       
 PG1259+593 1196.57  0.22471   C_III_977.0 100  n   12.0   7.0  0.0       02  n  12.0  6.0  0.0     02    30.1                       
 PG1259+593 1191.47  0.21949   C_III_977.0 101  n  104.0  11.7  3.0     0213  n  11.1  1.3  1.1   0213    36.5                       
 PG1259+593 1186.01  0.21949      Ly_gamma  40  n  220.5  12.5  3.5     0213  n  29.7  3.1  0.0     13     0.0                       
 PG1259+593 1185.03  0.15531       Ly_beta  53  <   19.0   0.0  0.0       02      0.0  0.0  0.0            0.0                       
 PG1259+593 1184.04  0.15435       Ly_beta  54  <   19.0   0.0  0.0       02      0.0  0.0  0.0           26.7                       
 PG1259+593 1180.98  0.15136       Ly_beta  55  <   19.0   0.0  0.0       02      0.0  0.0  0.0           26.7                       
 PG1259+593 1178.12  0.14852       Ly_beta  59  n   51.0  11.7  2.0     0213  n  36.0 16.0  0.0     02    25.3                       
 PG1259+593 1158.20  0.21949      Ly_delta  40  n  148.2   4.5  2.2     0213  n  45.0  2.0  0.0     02    21.0                       
 PG1259+593 1152.79  0.12388       Ly_beta  65  n   34.0  17.0  0.0       02  n  11.0  8.0  0.0     02    20.2                       
 PG1259+593 1150.76  0.12190       Ly_beta  66  <   15.0   0.0  0.0       02      0.0  0.0  0.0           20.2                       
 PG1259+593 1143.58  0.21943    Ly_epsilon  40  n   99.0  15.6  0.0       23  n  27.1  4.8  0.0     23    19.6                       
 PG1259+593 1129.48  0.21944        Ly_eta  40  n   46.8  11.4  0.0       23  n  23.3  6.1  0.0     23    13.9                       
 PG1259+593 1125.71  0.21942      Ly_theta  40  n   33.4  10.3  0.0       23  n  28.0 10.7  0.0     23    13.9                       
 PG1259+593 1124.10  0.09591       Ly_beta  68  n   11.0   1.0  0.0       02  n   4.0 19.0  0.0     02    16.3                       
 PG1259+593 1123.08  0.21947       Ly_iota  40  n   25.5   9.1  0.0       23  n  21.6 10.0  0.0     23    14.7                       
 PG1259+593 1121.10  0.21949      Ly_kappa  40  <   15.0   0.0  0.0       13      0.0  0.0  0.0           14.6                       
 PG1259+593 1117.35  0.08933       Ly_beta  70  n   69.5   7.0  1.5     0213  n  28.0  5.0  0.0     02    15.0                       
 PG1259+593 1096.81  0.06931       Ly_beta 102  <  137.0   0.0  0.0       02      0.0  0.0  0.0           15.9                       
 PG1259+593 1093.90  0.06644       Ly_beta  75  n   36.5   2.7  5.5     0213  n  33.0  1.0  0.0     02    15.3                       
 PG1259+593 1085.60  0.04606   O_VI_1037.6 103  <   47.0   0.0  0.0       13      0.0  0.0  0.0           77.6                       
 PG1259+593 1080.86  0.05376       Ly_beta  77  n   16.0   5.0  0.0       02  ~  40.0  0.0  0.0     02    23.0                       
 PG1259+593 1079.91  0.04650   O_VI_1031.9 104  n   59.0  13.0  0.0       02  n  24.0  4.0  0.0     02    23.1                       
 PG1259+593 1079.63  0.05256       Ly_beta  78  <  119.0   0.0  0.0       02      0.0  0.0  0.0           23.0                       
 PG1259+593 1079.46  0.04606   O_VI_1031.9 103  n   93.0  33.0  0.0       02  n  39.0 12.0  0.0     02    23.1                       
 PG1259+593 1076.44  0.29236   O_III_832.9 105  n   37.0  10.0  0.0       13  n  15.7 14.4  0.0     23    19.5                       
 PG1259+593 1073.65  0.04675       Ly_beta  81  >   24.0   0.0  0.0       24      0.0  0.0  0.0           24.1                       
 PG1259+593 1073.27  0.04638       Ly_beta  82  n  181.0  36.1  0.0       23  n  31.9  6.6  0.0     23    24.1                       
 PG1259+593 1072.97  0.04609       Ly_beta  83  n  356.4  99.8  0.0       23  n  29.2  5.7  0.0     23    24.1                       
 PG1259+593 1069.32  0.04250       Ly_beta  85  <   28.0   0.0  0.0       02      0.0  0.0  0.0           23.8                       
 PG1259+593 1060.62  0.02217   O_VI_1037.6 106  <   18.0   0.0  0.0       02      0.0  0.0  0.0           29.1                       
 PG1259+593 1059.41  0.08933      Ly_gamma  70  n   20.0   3.2  0.0       13  n  12.6 10.1  0.0     23    27.3                       
 PG1259+593 1054.80  0.02217   O_VI_1031.9 106  n   25.0  10.0  0.0       02  n  34.0 15.0  0.0     02    29.7                       
 PG1259+593 1048.44  0.02217       Ly_beta  92  n   26.8   4.0  3.2     0213  n  23.0  6.0  0.0     02    29.1                       
 PG1259+593 1045.50  0.00760   O_VI_1037.6 107  <   18.0   0.0  0.0       02      0.0  0.0  0.0           32.3                       
 PG1259+593 1040.00  0.00229   O_VI_1037.6 108  <   51.0   0.0  0.0       13      0.0  0.0  0.0           23.7                       
 PG1259+593 1039.78  0.00762   O_VI_1031.9 107  n   19.1   2.9  4.8   020613  n  24.0 16.0  0.0     02    23.6          O_VI_1037.6  
 PG1259+593 1039.60  0.31978    O_IV_787.7 109  <   14.0   0.0  0.0       13      0.0  0.0  0.0           18.0                       
 PG1259+593 1034.60  0.08933      Ly_delta  70  <   22.0   0.0  0.0       13      0.0  0.0  0.0           19.9                       
 PG1259+593 1034.20  0.00219   O_VI_1031.9 108  n   47.1   8.6  7.4     0613  ~  75.0  0.0  0.0     24    21.7                       
 PG1259+593 1033.54  0.00760       Ly_beta  95  n   69.2   8.0  1.8     0213  n  33.0  7.0  0.0     02    21.5                       
 PG1259+593 1028.08  0.00229       Ly_beta  98  n   23.5   5.0  0.0       13      0.0  0.0  0.0           20.3                       
 PG1259+593 1022.40  0.04628   C_III_977.0 110  n  107.2   7.9  1.8     0213  n  18.0  2.0  0.0     02    18.5                       
 PG1259+593 1022.02  0.04606   C_III_977.0 111  n  215.0  19.0  0.0       02  n  29.0  2.0  0.0     02    18.5                       
 PG1259+593 1017.96  0.04675      Ly_gamma  81  <   67.0   0.0  0.0       24      0.0  0.0  0.0           18.4           O_IV_787.7  
 PG1259+593 1017.96  0.29236    O_IV_787.7 112  <   67.0   0.0  0.0       24      0.0  0.0  0.0           14.9             Ly_gamma  
 PG1259+593 1017.57  0.04628      Ly_gamma  82  n   80.5   9.7  8.5     0213  n  28.0  6.0  0.0     02    18.4                       
 PG1259+593 1017.30  0.04606      Ly_gamma  83  n  272.5  25.1  5.5     0213  n  26.0  3.0  0.0     02    22.1                       
 PG1259+593 1016.80  0.31978 Ne_VIII_770.4 113  <   15.0   0.0  0.0       13      0.0  0.0  0.0           17.5                       
 PG1259+593 1015.80  0.21949   O_III_832.9 114  n   39.5   3.5  0.0       13  n  10.1  7.5  0.0     23    18.9                       
 PG1259+593  993.91  0.04650      Ly_delta  82  n   65.0  11.0  0.0       02  n  28.0  6.0  0.0     02    66.6                       
 PG1259+593  993.49  0.04606      Ly_delta  83  <  238.0   0.0  0.0       02      0.0  0.0  0.0           66.6                       
 PG1259+593  987.14  0.01502      Ly_gamma  93  <  391.0   0.0  0.0       02      0.0  0.0  0.0          459.0                       
 PG1259+593  980.91  0.04606    Ly_epsilon  83  n  144.5   9.2  0.0       13  ~  40.0  0.0  0.0     24    55.4                       
 PG1259+593  979.93  0.00760      Ly_gamma  95  <   39.0   0.0  0.0       02      0.0  0.0  0.0           57.5                       
 PG1259+593  974.76  0.00229      Ly_gamma  98  <   41.0   0.0  0.0       02      0.0  0.0  0.0           64.1                       
 PG1259+593  973.50  0.04606       Ly_zeta  83  n  119.5   9.6  0.0       13      0.0  0.0  0.0           61.3                       
 PG1259+593  970.50  0.25971 Ne_VIII_770.4 115  <   43.0   0.0  0.0       13      0.0  0.0  0.0           42.3                       
 PG1259+593  968.82  0.04606        Ly_eta  83  n  119.5  13.8  0.0       13  ~  50.0  0.0  0.0     24    50.9                       
 PG1259+593  965.61  0.04606      Ly_theta  83  n   69.0  15.3  0.0       13      0.0  0.0  0.0            0.0                       
 PG1259+593  961.70  0.04606      Ly_kappa  83  <   62.0   0.0  0.0       13      0.0  0.0  0.0            0.0                       
 PG1259+593  960.57  0.21949    O_IV_787.7 116  n   84.0  10.3  0.0       13      0.0  0.0  0.0            0.0                       
 PG1259+593  951.92  0.00229      Ly_delta  98  <   33.0   0.0  0.0       02      0.0  0.0  0.0           46.7                       
 PG1259+593  939.55  0.22313 Ne_VIII_770.4 117  <   30.0   0.0  0.0       13      0.0  0.0  0.0            0.0                       
 PG1259+593  939.45  0.21949 Ne_VIII_770.4 118  <   38.0   0.0  0.0       13      0.0  0.0  0.0            0.0                       
 PG1259+593  933.12  0.21949    N_IV_765.1 119  <   72.0   0.0  0.0       13      0.0  0.0  0.0            0.0                       
 PG1444+407 1682.70  0.19955  Si_IV_1402.7   1  n   53.0   1.0  0.0       02  ~  36.0  0.0  0.0     02    62.9                       
 PG1444+407 1540.85  0.26749      Ly_alpha   2  n  139.4   7.4  0.0       23  n  30.8  1.2  2.2   1623    31.1                       
 PG1444+407 1540.50  0.26720      Ly_alpha   3  n   26.4   5.8  0.0       23  n  15.3  2.6  0.7   1623    31.1                       
 PG1444+407 1540.07  0.26685      Ly_alpha   4  n   13.7   9.5  0.0       23  n   5.1  4.0  0.0     23    31.1                       
 PG1444+407 1525.06  0.25450      Ly_alpha   5  n   78.0   9.0  0.0       02  n  25.0  2.0  0.0     02    39.9                       
 PG1444+407 1491.34  0.22676      Ly_alpha   6  n   88.0  17.0  0.0       02  n  24.0  3.0  0.0     02    48.1                       
 PG1444+407 1490.81  0.19955    N_V_1242.8   7  <   18.0   0.0  0.0       02      0.0  0.0  0.0           49.2                       
 PG1444+407 1487.52  0.22362      Ly_alpha   8  n   68.0  17.0  0.0       02  n  22.0  5.0  0.0     02    48.1                       
 PG1444+407 1486.03  0.19955    N_V_1238.8   7  n   18.0   8.0  0.0       02  n  11.0  5.0  0.0     02    47.5                       
 PG1444+407 1483.50  0.22032      Ly_alpha   9  n  151.6  14.8 33.6     0206  n  76.0  7.6 10.0   0216    46.6                       
 PG1444+407 1473.83  0.21236      Ly_alpha  10  n   51.0   2.0  0.0       02  n  25.0  6.0  0.0     02    40.6                       
 PG1444+407 1458.26  0.19955      Ly_alpha  11  n   39.0  21.0  0.0       02  n  18.0  8.0  0.0     02    48.8                       
 PG1444+407 1444.76  0.18845      Ly_alpha  12  n  225.0  25.0  0.0       02  n  22.0  1.0  0.0     02    50.4                       
 PG1444+407 1441.35  0.18564      Ly_alpha  13  n   74.0   3.0  0.0       02  n  37.0  5.0  0.0     02    39.1                       
 PG1444+407 1440.22  0.18471      Ly_alpha  14  n  164.0  12.0  0.0       02  n  26.0  1.0  0.0     02    39.1                       
 PG1444+407 1432.01  0.02744  Si_IV_1393.8  15  n   72.0   7.0  0.0       02  n  31.0  3.0  0.0     02    32.9                       
 PG1444+407 1424.92  0.17213      Ly_alpha  16  n   82.0   2.0  0.0       02  n  31.0  1.0  0.0     02    35.5                       
 PG1444+407 1406.94  0.15734      Ly_alpha  17  n  102.0   4.0  0.0       02  n  33.0  2.0  0.0     02    27.8                       
 PG1444+407 1404.82  0.15559      Ly_alpha  18  n  152.0  34.0  0.0       02  n  77.0 13.0  0.0     02    27.8                       
 PG1444+407 1402.54  0.15372      Ly_alpha  19  n  254.0  20.0  0.0       02  n  46.0  3.0  0.0     02    27.8                       
 PG1444+407 1396.33  0.15734 Si_III_1206.5  20  n   61.0   3.0  0.0       02  n  41.0  1.0  0.0     02    39.1                       
 PG1444+407 1381.85  0.13670      Ly_alpha  21  n  119.0  16.0  0.0       02  n  33.0  3.0  0.0     02    40.1                       
 PG1444+407 1379.43  0.13471      Ly_alpha  22  n   69.0   4.0  0.0       02  n  38.0  4.0  0.0     02    40.1                       
 PG1444+407 1369.17  0.12627      Ly_alpha  23  n  124.0  12.0  0.0       02  n  24.0  2.0  0.0     02    36.0                       
 PG1444+407 1351.56  0.11178      Ly_alpha  24  n  388.0  16.0  0.0       02  n  52.0  1.0  0.0     02    37.0                       
 PG1444+407 1350.72  0.11109      Ly_alpha  25  n   75.7  17.9  0.0       23  n  50.1  7.9  0.0     23    37.0                       
 PG1444+407 1348.40  0.10918      Ly_alpha  26  n   33.0  11.0  0.0       02  n  25.0  6.0  0.0     02    37.0                       
 PG1444+407 1347.31  0.10829      Ly_alpha  27  n  275.0  15.0  0.0       02  n  47.0  2.0  0.0     02    31.2                       
 PG1444+407 1332.20  0.09586      Ly_alpha  28  n  210.0  17.0  0.0       02  n  30.0  2.0  0.0     02    25.0                       
 PG1444+407 1331.57  0.09534      Ly_alpha  29  n  234.0  13.0  0.0       02  n  26.0  1.0  0.0     02    25.0                       
 PG1444+407 1315.14  0.26746   O_VI_1037.6  30  n   23.3   6.7  0.0       23  n  16.8  5.1  0.0     23    26.7                       
 PG1444+407 1315.05  0.26738   O_VI_1037.6  31  n   24.3   6.1  0.0       23  n   7.1  1.7  0.0     23    26.7                       
 PG1444+407 1314.94  0.26727   O_VI_1037.6  32  n   32.4   8.1  0.0       23  n  19.2  5.6  0.0     23    26.7                       
 PG1444+407 1314.56  0.26690   O_VI_1037.6  33  n   26.8   5.1  0.0       23  n   9.3  1.8  0.0     23    26.7                       
 PG1444+407 1307.94  0.26747   O_VI_1031.9  30  n   25.1  10.9  0.0       23  n   9.5  3.5  0.0     23    20.0                       
 PG1444+407 1307.84  0.26738   O_VI_1031.9  31  n   63.8  11.4  0.0       23  n   9.1  1.8  0.0     23    20.0                       
 PG1444+407 1307.74  0.26728   O_VI_1031.9  32  n   27.5  10.8  0.0       23  n  12.7  5.0  0.0     23    20.0                       
 PG1444+407 1307.34  0.26689   O_VI_1031.9  33  n   58.3   5.4  0.0       23  n  12.6  1.2  0.0     23    24.8                       
 PG1444+407 1286.77  0.25450       Ly_beta   5  n   13.0   2.0  0.0       02  ~  12.0  0.0  0.0     02    31.1                       
 PG1444+407 1272.91  0.22676   O_VI_1037.6  34  <   13.0   0.0  0.0       02      0.0  0.0  0.0           27.7                       
 PG1444+407 1266.22  0.22032   O_VI_1037.6  35  n   46.2   6.2  0.1     0206  n  49.0  2.0  0.0     02    33.3                       
 PG1444+407 1265.93  0.22676   O_VI_1031.9  34  n   20.0   3.0  0.0       02  n  27.0  5.0  0.0     02    33.1                       
 PG1444+407 1258.31  0.22676       Ly_beta   6  n   17.0   6.0  0.0       02  n  15.0  5.0  0.0     02    36.2                       
 PG1444+407 1255.09  0.22362       Ly_beta   8  n   42.0   5.0  0.0       02  n  12.0  1.0  0.0     02    34.1                       
 PG1444+407 1251.70  0.22031       Ly_beta   9  <   19.0   0.0  0.0       02      0.0  0.0  0.0           33.4                       
 PG1444+407 1249.03  0.02744      Ly_alpha  36  n  165.0  14.0  0.0       02  n  39.0  2.0  0.0     02    39.6                       
 PG1444+407 1243.54  0.21236       Ly_beta  10  <   11.0   0.0  0.0       02      0.0  0.0  0.0           31.3                       
 PG1444+407 1238.52  0.01880      Ly_alpha  37  n  115.0  13.0  0.0       02  n  37.0  3.0  0.0     02    40.7                       
 PG1444+407 1230.41  0.19955       Ly_beta  11  <   10.0   0.0  0.0       02      0.0  0.0  0.0           26.7                       
 PG1444+407 1226.32  0.00876      Ly_alpha  38  n   75.0   4.0  0.0       02  n  39.0  4.0  0.0     02    42.5                       
 PG1444+407 1219.02  0.18845       Ly_beta  12  n  100.0  12.0  0.0       02  ~  31.0  0.0  0.0     02    56.9                       
 PG1444+407 1202.28  0.17213       Ly_beta  16  <   17.0   0.0  0.0       02      0.0  0.0  0.0           59.9                       
 PG1444+407 1187.11  0.15734       Ly_beta  17  n   37.0   4.0  0.0       02  ~  25.0  0.0  0.0     02   185.5                       
 PG1444+407 1185.31  0.15559       Ly_beta  18  n   28.0  13.0  0.0       02  ~  36.0  0.0  0.0     02   185.5                       
 PG1444+407 1183.40  0.15372       Ly_beta  19  <  131.0   0.0  0.0       02      0.0  0.0  0.0          185.3                       
 PG1444+407 1165.94  0.13670       Ly_beta  21  <  112.0   0.0  0.0       02      0.0  0.0  0.0          149.9                       
 PG1444+407 1163.90  0.13471       Ly_beta  22  <  113.0   0.0  0.0       02      0.0  0.0  0.0          151.4                       
 PG1444+407 1155.81  0.18845      Ly_gamma  12  <  115.0   0.0  0.0       02      0.0  0.0  0.0          159.4                       
 PG1444+407 1155.24  0.12627       Ly_beta  23  <  121.0   0.0  0.0       02      0.0  0.0  0.0          168.1                       
 PG1444+407 1140.38  0.11178       Ly_beta  24  <  164.0   0.0  0.0       02      0.0  0.0  0.0          218.4                       
 PG1444+407 1137.71  0.10918       Ly_beta  26  <  135.0   0.0  0.0       02      0.0  0.0  0.0          175.4                       
 PG1444+407 1136.80  0.10829       Ly_beta  27  <  164.0   0.0  0.0       02      0.0  0.0  0.0          175.4                       
 PG1444+407 1124.05  0.09586       Ly_beta  28  <  136.0   0.0  0.0       02      0.0  0.0  0.0          163.1                       
 PG1444+407 1123.85  0.15559      Ly_gamma  18  <  105.0   0.0  0.0       02      0.0  0.0  0.0          154.7                       
 PG1444+407 1123.51  0.09534       Ly_beta  29  <  111.0   0.0  0.0       02      0.0  0.0  0.0          163.1                       
 PG1444+407 1097.51  0.15559      Ly_delta  18  <   84.0   0.0  0.0       02      0.0  0.0  0.0           98.6                       
 PG1444+407 1053.87  0.02744       Ly_beta  36  <   83.0   0.0  0.0       02      0.0  0.0  0.0          110.4                       
 PG1444+407 1045.01  0.01880       Ly_beta  37  <   90.0   0.0  0.0       02      0.0  0.0  0.0          131.0                       
 PG1444+407 1034.71  0.00876       Ly_beta  38  <   98.0   0.0  0.0       02      0.0  0.0  0.0          153.1                       
    PHL1811 1676.30  0.08093   C_IV_1550.8   1  n   88.2  13.6  0.0       23  n   9.0  1.3  0.0     23    53.8                       
    PHL1811 1675.99  0.08073   C_IV_1550.8   2  n   44.3  18.1  0.0       23  n  11.7  4.6  0.0     23    53.8                       
    PHL1811 1673.52  0.08095   C_IV_1548.2   1  n  128.3  17.7  0.0       23  n  11.7  1.3  0.0     23    38.3                       
    PHL1811 1673.19  0.08073   C_IV_1548.2   2  n   67.7  19.1  0.0       23  n  18.6  4.8  0.0     23    38.3                       
    PHL1811 1668.59  0.07776   C_IV_1548.2   3  n   34.0  13.0  0.0       02  n   8.0  3.0  0.0     02    38.8                      p
    PHL1811 1650.42  0.17654  Si_IV_1402.7   4  <   84.0   0.0  0.0       02      0.0  0.0  0.0           45.9                       
    PHL1811 1650.25  0.08092  Si_II_1526.7   5  n   84.5  11.2  0.0       23  n   6.9  0.8  0.0     23    50.0                       
    PHL1811 1639.81  0.17654  Si_IV_1393.8   4  n   30.0   4.0  0.0       02  n  23.0  0.0  0.0     02    46.6                       
    PHL1811 1516.12  0.08080  Si_IV_1402.7   6  n   78.0   5.0  0.0       02  n   9.0  1.0  0.0     02    28.2                       
    PHL1811 1506.38  0.08080  Si_IV_1393.8   6  n  109.0  11.0  0.0       02  n   9.0  1.0  0.0     02    28.8                       
    PHL1811 1474.72  0.18661    N_V_1242.8   7  <   18.0   0.0  0.0       02      0.0  0.0  0.0           33.4                       
    PHL1811 1470.00  0.18661    N_V_1238.8   7  n   10.0   1.0  0.0       02  ~  21.0  0.0  0.0     02    24.5                      a
    PHL1811 1448.91  0.19186      Ly_alpha   8  n   33.8   8.9  0.0       06  n  21.0  5.0  0.0     06    16.5                       
    PHL1811 1447.28  0.19052      Ly_alpha   9  n   25.1   7.4  0.0       23  n  28.0  9.0  0.0     23    20.0                       
    PHL1811 1446.88  0.19019      Ly_alpha  10  n   12.2   9.1  0.0       23  n  29.4 24.4  0.0     23    20.0                       
    PHL1811 1446.30  0.18971      Ly_alpha  11  n  128.6  12.3  0.0       23  n  52.9  5.4  0.0     23    20.0                       
    PHL1811 1442.53  0.08095   C_II_1334.5  12  n  147.0   7.0  0.0       02  n  12.0  0.5  0.0     02    22.0                       
    PHL1811 1430.26  0.17652      Ly_alpha  13  n  471.1  32.8  8.1     0206  n  35.0  3.0  0.0     02    18.2                       
    PHL1811 1419.50  0.17654 Si_III_1206.5  14  n   21.0   5.0  0.0       02  n   9.0  2.0  0.0     02    24.8                       
    PHL1811 1409.92  0.08090  Si_II_1304.4   5  n   61.0   4.5  0.0       23  n   7.1  0.6  0.0     23    18.1                       
    PHL1811 1407.55  0.15784      Ly_alpha  15  n   97.8  17.2  0.0       23  n  63.0  9.0  0.0     23    16.8           O_I_1302.2  
    PHL1811 1407.54  0.08092    O_I_1302.2  16  n   83.4   7.0  0.0       23  n   8.3  1.0  0.0     23    18.0                       
    PHL1811 1403.94  0.15487      Ly_alpha  17  n   63.0  16.0  0.0       02  n  29.0  7.0  0.0     02    23.4                       
    PHL1811 1380.33  0.13545      Ly_alpha  18  n  287.0  14.0  0.0       02  n  27.0  1.0  0.0     02    25.1                       
    PHL1811 1377.41  0.13304      Ly_alpha  19  n   16.0   5.0  0.0       24  n  21.0  6.0  0.0     24    25.0                       
    PHL1811 1377.02  0.13273      Ly_alpha  20  n   38.0  12.0  0.0       24  n  43.0 15.0  0.0     24    25.0                       
    PHL1811 1376.49  0.13229      Ly_alpha  21  n  428.0  15.0  0.0       02  n  34.0  1.0  0.0     02    25.0                       
    PHL1811 1369.92  0.13545 Si_III_1206.5  22  n   24.0   3.0  0.0       02  n   8.0  1.0  0.0     02    21.3                       
    PHL1811 1362.41  0.08093  Si_II_1260.4   5  n  107.8   9.3  0.0       02  n  10.0  1.0  0.0     02    23.9             Ly_alpha  
    PHL1811 1362.17  0.12051      Ly_alpha  23  n  445.0  12.0  0.0       02  n  56.0  1.0  0.0     02    23.1                       
    PHL1811 1352.14  0.12071 Si_III_1206.5  24  n   20.0  11.0  0.0       02  n  17.0  9.0  0.0     02    21.9                      p
    PHL1811 1351.90  0.12051 Si_III_1206.5  25  n   36.0   4.0  0.0       02  n  19.0  1.0  0.0     02    21.9                       
    PHL1811 1338.19  0.10078      Ly_alpha  26  n   63.0   7.0  0.0       02  n  38.0  3.0  0.0     02    19.0                       
    PHL1811 1336.75  0.09960      Ly_alpha  27  n  156.0   6.0  0.0       02  n  29.0  1.0  0.0     02    18.1                       
    PHL1811 1327.07  0.09164      Ly_alpha  28  n   23.0   5.0  0.0       02  n  20.0  4.0  0.0     02    19.8                       
    PHL1811 1313.90  0.08080      Ly_alpha  29  n 1007.0  44.0  0.0       02  n  28.0  1.0  0.0     02    24.9                       
    PHL1811 1311.74  0.07903      Ly_alpha  30  n  211.0  64.0  0.0       02  n  26.0  7.0  0.0     02    19.3                       
    PHL1811 1311.50  0.07883      Ly_alpha  31  n  277.0  50.0  0.0       02  n  31.0  4.0  0.0     02    19.3                       
    PHL1811 1310.14  0.07771      Ly_alpha  32  n  463.6   9.2 15.4     0206  n  15.0  1.0  0.0     02    19.3                       
    PHL1811 1305.08  0.07355      Ly_alpha  33  n  232.0  34.0  0.0       02  n  19.0  2.0  0.0     02    21.5                       
    PHL1811 1304.86  0.07337      Ly_alpha  34  n  247.0  31.0  0.0       02  n  21.0  2.0  0.0     02    21.5                       
    PHL1811 1304.16  0.08095 Si_III_1206.5  35  n  156.5  18.0  0.0       23  n  12.4  1.0  0.0     23    21.3                       
    PHL1811 1303.92  0.08075 Si_III_1206.5  36  n   30.0  16.0  0.0       24  n  11.0  9.0  0.0     24    21.3                       
    PHL1811 1303.48  0.07221      Ly_alpha  37  n   50.5   4.1  0.0       23  n  11.8  1.0  0.0     23    21.5                       
    PHL1811 1301.85  0.07903 Si_III_1206.5  38  n   10.0   2.0  0.0       02  n   5.0  1.0  0.0     02    17.7                       
    PHL1811 1301.24  0.07039      Ly_alpha  39  n   53.1   3.8  0.0       23  n   7.8  0.6  0.0     23    17.8                       
    PHL1811 1300.32  0.07776 Si_III_1206.5  40  n   55.0   4.0  0.0       02  n  11.0  1.0  0.0     02    17.7                       
    PHL1811 1295.24  0.07355 Si_III_1206.5  41  n   23.0   4.0  0.0       02  n   7.0  1.0  0.0     02    19.2                       
    PHL1811 1295.02  0.07337 Si_III_1206.5  42  n   22.0   6.0  0.0       02  n  11.0  3.0  0.0     02    19.2                       
    PHL1811 1289.86  0.08092  Si_II_1193.3   5  n  100.1   5.2  0.0       23  n  10.9  0.5  0.0     23    18.4                       
    PHL1811 1286.75  0.08094  Si_II_1190.4   5  n   78.5   9.1  0.0       23  n   8.7  0.8  0.0     23    18.6                       
    PHL1811 1286.52  0.08075  Si_II_1190.4  43  n   36.0  10.0  0.0       24  n  12.0  7.0  0.0     24    18.6             Ly_alpha  
    PHL1811 1278.24  0.05147      Ly_alpha  44  n  272.0  12.0  0.0       02  n  61.0  2.0  0.0     02    23.4                       
    PHL1811 1277.47  0.07332  S_III_1190.2  45  n   22.2   3.2  0.0       23  n   6.2  1.1  0.0     23    19.5             Ly_alpha  
    PHL1811 1276.58  0.05010      Ly_alpha  46  n  115.0  10.0  0.0       02  n  60.0  4.0  0.0     02    20.0                       
    PHL1811 1258.02  0.12071 Fe_III_1122.5  47  n    8.0   2.0  0.0       02  n  17.0 16.0  0.0     02    18.8                      a
    PHL1811 1256.58  0.03365      Ly_alpha  48  n   42.0   9.0  0.0       02  n  32.0  6.0  0.0     02    23.4                       
    PHL1811 1237.59  0.08096  Fe_II_1144.9  49  n   33.4   5.2  0.0       23  n   8.1  1.2  0.0     23    27.0                       
    PHL1811 1237.06  0.19223   O_VI_1037.6  50  n   25.0  13.0  0.0       24  n  14.0  8.0  0.0     24    23.0                       
    PHL1811 1236.83  0.19199   O_VI_1037.6  51  n  111.3   7.2  0.0       23  n  17.5  1.1  0.0     23    23.0                       
    PHL1811 1236.69  0.19186   O_VI_1037.6  52  n   83.2   6.2  0.0       23  n  10.7  0.8  0.0     23    23.0                       
    PHL1811 1236.37  0.19155   O_VI_1037.6  53  n   22.0   4.4  0.0       23  n  13.0  2.5  0.0     23    23.0                       
    PHL1811 1235.65  0.10078 Fe_III_1122.5  54  n   22.0   5.0  0.0       02  n  16.0  4.0  0.0     02    24.9                      p
    PHL1811 1230.22  0.19216   O_VI_1031.9  50  n   66.7  12.4  0.0       23  n  21.0  4.1  0.0     23    20.7                       
    PHL1811 1230.05  0.19199   O_VI_1031.9  51  n  121.7  21.1  0.0       23  n  13.3  2.3  0.0     23    20.7                       
    PHL1811 1229.91  0.19186   O_VI_1031.9  52  n   97.8  13.7  0.0       23  n  12.1  1.5  0.0     23    20.7                       
    PHL1811 1229.66  0.19162   O_VI_1031.9  53  n   65.6  10.0  0.0       23  n  35.0  5.4  0.0     23    20.7                       
    PHL1811 1220.80  0.17654   O_VI_1037.6  55  n   65.0   9.0  0.0       24  n  20.0  6.0  0.0     24   501.2                       
    PHL1811 1205.05  0.07354 Fe_III_1122.5  56  n   39.8   6.0  0.0       23  n   8.3  1.3  0.0     23    26.9                       
    PHL1811 1201.42  0.15786   O_VI_1037.6  57  n   39.2  13.2  0.0       03  n  47.0 10.0  0.0     24    34.2                       
    PHL1811 1194.83  0.15786   O_VI_1031.9  57  n   75.3   9.6 11.8     0323  n  37.0  5.5  0.0     23    34.7                       
    PHL1811 1184.58  0.15487       Ly_beta  17  <   25.0   0.0  0.0       02      0.0  0.0  0.0           32.5                       
    PHL1811 1175.64  0.13302   O_VI_1037.6  60  n   17.0   4.0  0.0       24  n  26.0 11.0  0.0     24    33.5                      d
    PHL1811 1175.33  0.13272   O_VI_1037.6  61  n   30.0   6.0  0.0       24  n  26.0  8.0  0.0     24    33.5                      d
    PHL1811 1174.88  0.13229   O_VI_1037.6  62  n   59.5   4.3  3.5     0224  n  44.5  3.2  1.5   0224    33.5                      d
    PHL1811 1171.72  0.08093   N_II_1084.0  63  n   85.0  13.0  0.0       14  n  13.0  5.0  0.0     24    32.0                       
    PHL1811 1169.31  0.13313   O_VI_1031.9  60  n   53.0  10.0  0.0       24  n  28.0  2.0  0.0     24    29.1                       
    PHL1811 1169.05  0.13288   O_VI_1031.9  61  >   39.0   0.0  0.0       24      0.0  0.0  0.0           29.1                       
    PHL1811 1168.38  0.13223   O_VI_1031.9  62  >   53.0   0.0  0.0       24      0.0  0.0  0.0           29.1                       
    PHL1811 1164.63  0.13543       Ly_beta  18  n  149.5  15.9  2.5     0214  n  19.0  3.0  0.0     02    28.9                       
    PHL1811 1161.39  0.13227       Ly_beta  21  n  188.0  15.9 11.0     0214  n  31.0  4.0  0.0     02    31.0                       
    PHL1811 1149.49  0.17654   C_III_977.0  65  n  106.5  80.6  0.0       23  n  11.0  6.2  0.0     23    38.6              Ly_beta  
    PHL1811 1149.33  0.12051       Ly_beta  23  n  148.0  52.0  0.0       02  n  46.0 16.0  0.0     02    40.5         Fe_II_1063.2  
    PHL1811 1144.21  0.17652      Ly_gamma  13  n  134.0   8.5  8.0     0214  n  40.0  5.0  0.0     02    34.5                       
    PHL1811 1129.09  0.10078       Ly_beta  26  n   35.0   7.0  0.0       02  n  32.0  9.0  0.0     02    23.9                       
    PHL1811 1127.88  0.09960       Ly_beta  27  <   74.0   0.0  0.0       02      0.0  0.0  0.0           23.9                       
    PHL1811 1121.89  0.08122   O_VI_1037.6  66  <   80.5   0.0  0.0       23      0.0  0.0  0.0           24.1                       
    PHL1811 1120.18  0.08094   C_II_1036.3  12  n  105.6   7.0  8.6     1423  n  11.5  6.2  0.0     23    24.1                       
    PHL1811 1119.72  0.09164       Ly_beta  28  <   19.0   0.0  0.0       02      0.0  0.0  0.0           23.8                       
    PHL1811 1117.40  0.17652      Ly_delta  13  n   64.5  10.4  6.5     0214  n  24.0  6.0  0.0     02    24.2                       
    PHL1811 1116.96  0.07779   C_II_1036.3  67  n   28.0  18.0  0.0       14  n  26.5 21.0  0.0     23    26.4                       
    PHL1811 1115.83  0.08131   O_VI_1031.9  66  n   65.8  17.3 12.2     1423  n   7.9  5.2  0.0     23    26.2                       
    PHL1811 1112.13  0.07772   O_VI_1031.9  68  n   48.4   9.4  2.6     0614  n  31.0 16.0  0.0     23    28.0                       
    PHL1811 1109.34  0.13543   C_III_977.0  69  n   57.0  32.4  0.0     0214  n   9.0  4.0  0.0     02    21.8                       
    PHL1811 1108.60  0.08080       Ly_beta  29  n  612.0 122.0  0.0       02  n  45.0  5.0  0.0     02    22.9                       
    PHL1811 1107.71  0.07344   O_VI_1031.9  70  <    9.0   0.0  0.0       24      0.0  0.0  0.0           23.0                       
    PHL1811 1106.79  0.07903       Ly_beta  30  n  160.0  35.0  0.0       02  n  28.0  4.0  0.0     02    22.9                       
    PHL1811 1106.58  0.07883       Ly_beta  31  n  167.0  37.0  0.0       02  n  28.0  5.0  0.0     02    22.9                       
    PHL1811 1106.27  0.13229   C_III_977.0  71  n   29.0   6.0  0.0       02  n  41.0 11.0  0.0     02    21.8                       
    PHL1811 1105.50  0.07778       Ly_beta  32  n  283.5  39.1 23.5     0214  n  10.0  0.0  0.0     02    22.9                       
    PHL1811 1104.25  0.13543      Ly_gamma  18  n   75.0  10.7  7.0     0214  n  21.0  4.0  0.0     02    23.2                       
    PHL1811 1103.33  0.17651    Ly_epsilon  13  n   51.0  14.0  0.0       14  n  21.1 11.1  0.0     23    22.4                       
    PHL1811 1101.16  0.07355       Ly_beta  33  n  171.0  26.0  0.0       02  n  24.0  3.0  0.0     02    24.5                       
    PHL1811 1100.98  0.07337       Ly_beta  34  n  104.0  37.0  0.0       02  n  26.0  6.0  0.0     02    24.5                       
    PHL1811 1089.74  0.12051      Ly_gamma  23  n   57.0  13.0  0.0       02  n  80.0 29.0  0.0     02    48.3                       
    PHL1811 1078.50  0.05146       Ly_beta  44  n   55.8  57.2  0.0       23  n  40.9 45.0  0.0     23    31.7                       
    PHL1811 1078.33  0.13539      Ly_delta  18  n   55.2  23.4  0.0       23  n  19.0 19.2  0.0     23    29.3                       
    PHL1811 1075.38  0.13229      Ly_delta  21  n   46.0  23.0  0.0       02  n  38.0 18.0  0.0     02    28.4                       
    PHL1811 1070.06  0.08100   Si_II_989.9   5  n   91.4   7.7  0.0       23  n   9.7  4.3  0.0     23    26.7                       
    PHL1811 1069.89  0.08092   N_III_989.8  73  n  118.2  27.6  0.0       23  n  13.9  2.8  0.0     23    26.7                       
    PHL1811 1068.73  0.08086     O_I_988.8  16  n   54.0   8.5  0.0       23  n  11.2  7.1  0.0     23    26.7                       
    PHL1811 1068.60  0.08086     O_I_988.7  16  n   23.3  10.0  0.0       23  n  11.2  7.1  0.0     23    26.7                       
    PHL1811 1060.24  0.03365       Ly_beta  48  <   20.0   0.0  0.0       02      0.0  0.0  0.0           32.4                       
    PHL1811 1055.96  0.08080   C_III_977.0  74  n  331.0  37.0  0.0       02  n  41.0  2.0  0.0     02    27.0                       
    PHL1811 1053.01  0.07778   C_III_977.0  75  n  122.5  11.1 18.5     0214  n  22.0  2.0  0.0     02    27.0                       
    PHL1811 1051.12  0.08080      Ly_gamma  29  <  655.0   0.0  0.0       02      0.0  0.0  0.0           30.8                       
    PHL1811 1048.88  0.07355   C_III_977.0  76  n   81.0  32.0  0.0       02  n  23.0  9.0  0.0     02    31.0                       
    PHL1811 1048.70  0.07337   C_III_977.0  77  n   83.0  30.0  0.0       02  n  23.0  7.0  0.0     02    31.0                       
    PHL1811 1048.16  0.07776      Ly_gamma  32  n  218.0   2.0  0.0       02  n  39.0  1.0  0.0     02    30.8                       
    PHL1811 1044.07  0.07355      Ly_gamma  33  n   75.0  19.0  0.0       02  n  26.0  6.0  0.0     02    26.0                       
    PHL1811 1043.89  0.07337      Ly_gamma  34  n   53.0  30.0  0.0       02  n  21.0 12.0  0.0     02    26.0                       
    PHL1811 1026.48  0.08080      Ly_delta  29  <  537.0   0.0  0.0       02      0.0  0.0  0.0           23.7                       
    PHL1811 1023.61  0.07778      Ly_delta  32  n  278.5  22.2  4.5     0214  n  57.0  5.0  0.0     02    23.7                       
    PHL1811 1006.08  0.08093       Ly_zeta  29  n  245.0  20.0  0.0       14  n  14.2  5.0  0.0     23    50.5                       
    PHL1811 1001.19  0.08093        Ly_eta  29  n  258.0  21.0  0.0       14  n  26.0  7.0  0.0     23    45.3                       
    PHL1811  995.49  0.08093       Ly_iota  29  n  186.0  21.0  0.0       14  n  24.8 13.4  0.0     23    46.1                       
    PHL1811  990.60  0.08093         Ly_nu  29  n  148.0  22.0  0.0       14  ~  47.0  0.0  0.0     23    71.8                       
PKS0312-770 1719.46  0.10877   C_IV_1550.8   1  <   55.0   0.0  0.0       02      0.0  0.0  0.0          148.8                       
PKS0312-770 1716.60  0.10877   C_IV_1548.2   1  n   78.0  11.0  0.0       02  n  22.0  1.0  0.0     02   166.5                       
PKS0312-770 1687.44  0.20293  Si_IV_1402.8   2  n  137.0  28.4  0.0       23  n  15.7  3.0  0.0     23   105.5                       
PKS0312-770 1687.10  0.20269  Si_IV_1402.8   3  n  197.3  59.4  0.0       23  n  21.9  6.8  0.0     23   105.5                       
PKS0312-770 1686.87  0.20253  Si_IV_1402.8   4  n  184.3  82.5  0.0       23  n  12.2  4.1  0.0     23   105.5                       
PKS0312-770 1686.06  0.20195  Si_IV_1402.8   5  n   45.6  23.4  0.0       23  n  11.5  5.3  0.0     23   105.5                       
PKS0312-770 1685.83  0.20178  Si_IV_1402.8   6  n   44.2  19.1  0.0       23  n   7.5  3.2  0.0     23   105.5                       
PKS0312-770 1676.61  0.20294  Si_IV_1393.8   2  n  170.2  85.2  0.0       23  n  12.9  4.6  0.0     23    77.0                       
PKS0312-770 1676.26  0.20269  Si_IV_1393.8   3  n  319.2 230.3  0.0       23  n  44.6 17.0  0.0     23    77.0                       
PKS0312-770 1676.10  0.20257  Si_IV_1393.8   4  n  271.8 168.4  0.0       23  n  21.9 11.8  0.0     23    77.0                       
PKS0312-770 1675.23  0.20195  Si_IV_1393.8   5  n  104.7  33.3  0.0       23  n  12.9  3.9  0.0     23    77.0                       
PKS0312-770 1675.04  0.20181  Si_IV_1393.8   6  n   45.1  40.0  0.0       23  n   2.3 16.8  0.0     23    77.0                       
PKS0312-770 1605.36  0.20294   C_II_1334.5   7  n  249.9  81.6  0.0       23  n  17.8  4.0  0.0     23    65.3                       
PKS0312-770 1605.11  0.20275   C_II_1334.5   8  n   99.7  15.0  0.0       23  ~   7.0  0.0  0.0     23    65.3                       
PKS0312-770 1604.86  0.20256   C_II_1334.5   9  n  302.3 246.4  0.0       23  n  14.5  6.8  0.0     23    65.3                       
PKS0312-770 1603.84  0.20180   C_II_1334.5  10  n   56.8  18.9  0.0       23  n   8.2  2.6  0.0     23    65.3                       
PKS0312-770 1516.23  0.20295  Si_II_1260.4  11  n  146.5   9.5  0.0       23  n  14.4  0.8  0.0     23    36.9                       
PKS0312-770 1515.96  0.20274  Si_II_1260.4  12  n  106.1  12.7  0.0       23  n  13.8  1.6  0.0     23    36.9                       
PKS0312-770 1515.73  0.20256  Si_II_1260.4  13  n  270.2  31.5  0.0       23  n  19.0  1.6  0.0     23    36.9                       
PKS0312-770 1514.77  0.20266   S_II_1259.5  14  n   24.0  12.0  0.0       24  n   8.0  6.0  0.0     24    36.9                       
PKS0312-770 1514.62  0.20254   S_II_1259.5  15  n   24.0   8.0  0.0       24  n  12.0  6.0  0.0     24    36.9                       
PKS0312-770 1507.90  0.20266   S_II_1253.8  14  n    4.4   5.1  0.0       23  n   4.8  7.1  0.0     23    30.9                       
PKS0312-770 1507.76  0.20254   S_II_1253.8  15  n   11.1   7.4  0.0       23  n   7.2  5.1  0.0     23    30.9                       
PKS0312-770 1494.96  0.20289    N_V_1242.8  16  n   31.2   6.3  0.0       23  n  22.5  5.3  0.0     23    22.0                       
PKS0312-770 1494.82  0.20278    N_V_1242.8  17  n   15.6   5.2  0.0       23  n   9.3  3.4  0.0     23    22.0                       
PKS0312-770 1494.66  0.20265    N_V_1242.8  18  n   13.9   3.9  0.0       23  n  10.4  3.9  0.0     23    22.0                       
PKS0312-770 1494.51  0.20253    N_V_1242.8  19  n    5.7   2.7  0.0       23  ~   5.7  0.0  0.0     23    22.0                       
PKS0312-770 1493.61  0.20181    N_V_1242.8  20  n   17.5   3.1  0.0       23  n   9.6  2.1  0.0     23    22.0                       
PKS0312-770 1490.18  0.20290    N_V_1238.8  16  n   71.0   7.2  0.0       23  n  31.5  3.2  0.0     23    15.8                       
PKS0312-770 1489.95  0.20272    N_V_1238.8  17  n   19.6   6.0  0.0       23  n   9.8  3.2  0.0     23    15.8                       
PKS0312-770 1489.85  0.20264    N_V_1238.8  18  n   13.6   4.7  0.0       23  n   6.7  3.2  0.0     23    15.8                       
PKS0312-770 1489.74  0.20255    N_V_1238.8  19  n   20.2   5.9  0.0       23  n  12.6  3.8  0.0     23    15.8                       
PKS0312-770 1488.82  0.20180    N_V_1238.8  20  n   25.5   4.4  0.0       23  n   8.6  1.5  0.0     23    15.8                       
PKS0312-770 1479.65  0.21715      Ly_alpha  21  n   79.0   9.0  0.0       02  n  23.0  2.0  0.0     02    26.1                       
PKS0312-770 1462.25  0.20283      Ly_alpha  22  >  950.0   0.0  0.0       23      0.0  0.0  0.0           43.4                       
PKS0312-770 1461.36  0.20210      Ly_alpha  23  <  830.0   0.0  0.0       23      0.0  0.0  0.0           43.4                       
PKS0312-770 1461.14  0.20192      Ly_alpha  24  <  830.0   0.0  0.0       23      0.0  0.0  0.0           43.4                       
PKS0312-770 1460.97  0.20178      Ly_alpha  25  <  830.0   0.0  0.0       23      0.0  0.0  0.0           43.4                       
PKS0312-770 1456.70  0.19827      Ly_alpha  26  n  443.0  24.0  0.0       02  n  39.0  1.0  0.0     02    31.1                       
PKS0312-770 1456.11  0.19778      Ly_alpha  27  n   73.6  43.3  0.0       23  n  24.4  3.4  0.0     23    31.1                       
PKS0312-770 1451.12  0.20275 Si_III_1206.5  28  n  647.0 151.0  0.0       02  n  36.0  2.0  0.0     02    34.0                       
PKS0312-770 1450.14  0.20194 Si_III_1206.5  29  n   45.0  12.0  0.0       23  n   7.9  2.3  0.0     23    34.0                       
PKS0312-770 1449.98  0.20181 Si_III_1206.5  30  n   86.3  15.3  0.0       23  n  13.2  2.4  0.0     23    34.0                       
PKS0312-770 1443.24  0.18720      Ly_alpha  31  n   44.0   3.0  0.0       02  n  28.0  1.0  0.0     02    32.4                       
PKS0312-770 1435.49  0.20297  Si_II_1193.3  11  n   85.9  20.5  0.0       23  n  10.8  2.3  0.0     23    30.5                       
PKS0312-770 1435.24  0.20276  Si_II_1193.3  12  n   47.5  19.9  0.0       23  n   7.3  3.3  0.0     23    30.5                       
PKS0312-770 1435.01  0.20257  Si_II_1193.3  13  n  243.0  57.0  0.0       23  n  21.9  4.0  0.0     23    30.5                       
PKS0312-770 1434.20  0.17976      Ly_alpha  32  n   37.0   2.0  0.0       02  n  28.0  2.0  0.0     02    31.1         Si_II_1193.3  
PKS0312-770 1432.06  0.20345  Si_II_1190.4  11  <  114.1   0.0  0.0       23      0.0  0.0  0.0           27.3         S_III_1190.2  
PKS0312-770 1431.77  0.20276  Si_II_1190.4  12  <   56.3   0.0  0.0       23      0.0  0.0  0.0           27.3         S_III_1190.2  
PKS0312-770 1431.57  0.20260  Si_II_1190.4  13  <  181.5   0.0  0.0       23      0.0  0.0  0.0           27.3         S_III_1190.2  
PKS0312-770 1425.56  0.17265      Ly_alpha  33  n  125.0  13.0  0.0       02  n  29.0  2.0  0.0     02    34.3                       
PKS0312-770 1423.38  0.17976 Si_III_1206.5  34  n   13.0   8.0  0.0       02  n   8.0  5.0  0.0     02    34.0                       
PKS0312-770 1419.96  0.16805      Ly_alpha  35  n   85.0   3.0  0.0       02  n  40.0  1.0  0.0     02    36.3                       
PKS0312-770 1409.12  0.15913      Ly_alpha  36  n  142.0  37.0  0.0       02  n  35.0  6.0  0.0     02    39.0                       
PKS0312-770 1408.83  0.15889      Ly_alpha  37  n  164.0  23.0  0.0       02  n  25.0  3.0  0.0     02    39.0                       
PKS0312-770 1402.24  0.15347      Ly_alpha  38  n  287.0  15.0  0.0       02  n  36.0  1.0  0.0     02    32.5                       
PKS0312-770 1376.84  0.13258      Ly_alpha  39  n   50.0  11.0  0.0       02  n  20.0  4.0  0.0     02    36.4                       
PKS0312-770 1372.76  0.12922      Ly_alpha  40  n  231.0  15.0  0.0       02  n  27.0  1.0  0.0     02    36.4                       
PKS0312-770 1360.89  0.11946      Ly_alpha  41  n  253.0  15.0  0.0       02  n  41.0  2.0  0.0     02    36.6                       
PKS0312-770 1359.48  0.11830      Ly_alpha  42  n  341.0  19.0  0.0       02  n  32.0  1.0  0.0     02    36.6                       
PKS0312-770 1354.91  0.11454      Ly_alpha  43  n  419.0  26.0  0.0       02  n  79.0  4.0  0.0     02    27.8                       
PKS0312-770 1350.12  0.20275 Fe_III_1122.5  44  n  127.0   5.0  0.0       02  n  64.0  1.0  0.0     02    39.3                       
PKS0312-770 1349.18  0.20192 Fe_III_1122.5  45  n   20.0   7.0  0.0       02  n   6.0  2.0  0.0     02    39.3                       
PKS0312-770 1347.90  0.10877      Ly_alpha  46  n   58.0  10.0  0.0       02  n  21.0  3.0  0.0     02    42.5                       
PKS0312-770 1305.24  0.07368      Ly_alpha  47  n  421.0  21.0  0.0       02  n  50.0 20.0  0.0     02    31.2                       
PKS0312-770 1304.00  0.20295   N_II_1084.0  48  n   95.0   7.2  0.0       23  n  13.1  0.8  0.0     23    27.8                       
PKS0312-770 1303.77  0.20275   N_II_1084.0  49  n   43.1   7.3  0.0       23  n  12.0  1.6  0.0     23    27.8                       
PKS0312-770 1303.56  0.20255   N_II_1084.0  50  n  185.5  12.9  0.0       23  n  19.3  1.0  0.0     23    27.8                       
PKS0312-770 1303.06  0.20208   N_II_1084.0  51  <  444.0   0.0  0.0       23      0.0  0.0  0.0           27.8                       
PKS0312-770 1290.25  0.06135      Ly_alpha  52  n  253.0  13.0  0.0       02  n  38.0  1.0  0.0     02    27.8                       
PKS0312-770 1287.95  0.05946      Ly_alpha  53  n  153.0  11.0  0.0       02  n  35.0  2.0  0.0     02    27.8                       
PKS0312-770 1278.24  0.05946 Si_III_1206.5  54  n   21.0   5.0  0.0       02  n  21.0  6.0  0.0     02    21.4                       
PKS0312-770 1249.70  0.02799      Ly_alpha  55  n  136.0  16.0  0.0       02  n  30.0  3.0  0.0     02    40.5                       
PKS0312-770 1248.46  0.21715       Ly_beta  21  <   14.0   0.0  0.0       02      0.0  0.0  0.0           34.2                       
PKS0312-770 1247.99  0.20275   O_VI_1037.6  56  n  323.0  16.0  0.0       02  n  66.0  2.0  0.0     02    34.6                       
PKS0312-770 1247.13  0.20192   O_VI_1037.6  57  n   31.0   1.0  0.0       02  ~  40.0  0.0  0.0     02    32.9                       
PKS0312-770 1246.65  0.20294   C_II_1036.3   7  n  140.8  10.9  0.0       23  n  17.8  1.1  0.0     23    32.9                       
PKS0312-770 1246.46  0.20276   C_II_1036.3   8  n   63.4  13.1  0.0       23  n   7.0  1.2  0.0     23    32.9                       
PKS0312-770 1246.27  0.20257   C_II_1036.3   9  n  233.9  34.0  0.0       23  n  20.5  2.1  0.0     23    32.9                       
PKS0312-770 1245.48  0.20181   C_II_1036.3  10  n   36.0  11.2  0.0       23  n  15.6  6.3  0.0     23    32.9                       
PKS0312-770 1241.15  0.20275   O_VI_1031.9  56  n  527.0  28.0  0.0       02  n  62.0  2.0  0.0     02    31.0                       
PKS0312-770 1240.14  0.20177   O_VI_1031.9  57  <  149.0   0.0  0.0       24      0.0  0.0  0.0           31.0                       
PKS0312-770 1233.70  0.20276       Ly_beta  22  n  821.3 194.0  0.0       23  n  39.3  4.5  0.0     23    40.5                       
PKS0312-770 1233.03  0.20211       Ly_beta  23  n  122.6  13.9  0.0       23  n  17.2  2.0  0.0     23    40.5                       
PKS0312-770 1232.84  0.20192       Ly_beta  24  n  130.5  32.0  0.0       23  n  12.9  2.6  0.0     23    40.5                       
PKS0312-770 1232.68  0.20177       Ly_beta  25  n  110.5  64.1  0.0       23  n   7.8  2.8  0.0     23    40.5                       
PKS0312-770 1229.09  0.19827       Ly_beta  26  n  200.0  23.0  0.0       02  n  45.0  4.0  0.0     02    35.2                       
PKS0312-770 1217.74  0.18720       Ly_beta  31  <  278.0   0.0  0.0       02      0.0  0.0  0.0          835.3                       
PKS0312-770 1210.85  0.18049       Ly_beta  58  <  770.0   0.0  0.0       02      0.0  0.0  0.0         1392.9                       
PKS0312-770 1210.11  0.17976       Ly_beta  32  <  770.0   0.0  0.0       02      0.0  0.0  0.0         1392.9                       
PKS0312-770 1202.81  0.17265       Ly_beta  33  n   18.0   5.0  0.0       02  n  29.0 13.0  0.0     02    53.9                       
PKS0312-770 1198.09  0.16805       Ly_beta  35  n   27.0   5.0  0.0       02  ~  53.0  0.0  0.0     02    46.0                       
PKS0312-770 1188.95  0.15913       Ly_beta  36  n   61.0  18.0  0.0       02  n  18.0  5.0  0.0     02    77.3                       
PKS0312-770 1188.70  0.15889       Ly_beta  37  n   36.0  10.0  0.0       02  n  17.0  5.0  0.0     02    77.3                       
PKS0312-770 1183.14  0.15347       Ly_beta  38  <  210.0   0.0  0.0       02      0.0  0.0  0.0          272.2                       
PKS0312-770 1175.60  0.20325   C_III_977.0  59  n  155.0  38.2  0.0       23  n  23.1  5.4  0.0     23   266.0                       
PKS0312-770 1175.10  0.20274   C_III_977.0  60  n  669.8 295.2  0.0       23  n  31.5  4.1  0.0     23   266.0                       
PKS0312-770 1174.49  0.20211   C_III_977.0  61  n   69.0  97.2  0.0       23  n   6.2  5.6  0.0     23   524.5                       
PKS0312-770 1174.24  0.20186   C_III_977.0  62  n  284.5  65.5  0.0       23  n   8.3  1.3  0.0     23   524.5                       
PKS0312-770 1169.69  0.20272      Ly_gamma  22  <  593.0   0.0  0.0       23      0.0  0.0  0.0          522.0                       
PKS0312-770 1169.10  0.20211      Ly_gamma  23  <  607.0   0.0  0.0       24      0.0  0.0  0.0         2574.1                       
PKS0312-770 1168.92  0.20192      Ly_gamma  24  <  607.0   0.0  0.0       24      0.0  0.0  0.0         2574.1                       
PKS0312-770 1168.76  0.20177      Ly_gamma  25  <  607.0   0.0  0.0       24      0.0  0.0  0.0         2574.1                       
PKS0312-770 1165.36  0.19827      Ly_gamma  26  < 1523.0   0.0  0.0       02      0.0  0.0  0.0         2574.1                       
PKS0312-770 1161.71  0.13258       Ly_beta  39  <  341.0   0.0  0.0       02      0.0  0.0  0.0          446.0                       
PKS0312-770 1158.27  0.12922       Ly_beta  40  <  325.0   0.0  0.0       02      0.0  0.0  0.0          423.5                       
PKS0312-770 1148.25  0.11946       Ly_beta  41  <  338.0   0.0  0.0       02      0.0  0.0  0.0          483.6                       
PKS0312-770 1147.07  0.11830       Ly_beta  42  <  338.0   0.0  0.0       02      0.0  0.0  0.0          483.6                       
PKS0312-770 1142.30  0.20275      Ly_delta  22  <  216.0   0.0  0.0       02      0.0  0.0  0.0          303.5                       
PKS0312-770 1137.29  0.10877       Ly_beta  46  <  179.0   0.0  0.0       02      0.0  0.0  0.0          226.7                       
PKS0312-770 1101.30  0.07368       Ly_beta  47  <  265.0   0.0  0.0       02      0.0  0.0  0.0          390.3                       
PKS0312-770 1088.65  0.06135       Ly_beta  52  <  999.0   0.0  0.0       02      0.0  0.0  0.0        20090.1                       
PKS0312-770 1086.71  0.05946       Ly_beta  53  <  999.0   0.0  0.0       02      0.0  0.0  0.0        20090.1                       
PKS0312-770 1054.43  0.02799       Ly_beta  55  <  999.0   0.0  0.0       02      0.0  0.0  0.0         1570.5                       
PKS0312-770 1051.64  0.02527       Ly_beta  63  <  999.0   0.0  0.0       02      0.0  0.0  0.0         3740.4                       
PKS0405-123 1718.43  0.36337  Si_II_1260.4   1  <   31.0   0.0  0.0       04      0.0  0.0  0.0           73.3                       
PKS0405-123 1715.17  0.36079  Si_II_1260.4   2  <   28.0   0.0  0.0       04      0.0  0.0  0.0           88.3                       
PKS0405-123 1713.56  0.40956      Ly_alpha   3  n   95.6  26.2  0.0       05  n  25.5  3.9  0.9   0105    85.2                       
PKS0405-123 1712.71  0.40886      Ly_alpha   4  n  341.6  37.8  0.0       05  n  37.0  5.0  0.0     23    85.2                       
PKS0405-123 1708.85  0.40568      Ly_alpha   5  n  491.8  48.1 21.4   020405  n  33.0  3.0  0.0     23    71.1                       
PKS0405-123 1702.11  0.40012      Ly_alpha   6  n   51.6  22.0  0.0       23  n  52.9 17.3  0.0     01    41.9                       
PKS0405-123 1700.76  0.39903      Ly_alpha   7  <   48.0   0.0  0.0       24      0.0  0.0  0.0           41.9                      a
PKS0405-123 1697.83  0.09665   C_IV_1548.2   8  <   53.0   0.0  0.0       04      0.0  0.0  0.0           53.3                       
PKS0405-123 1696.85  0.39582      Ly_alpha   9  <   51.0   0.0  0.0       24      0.0  0.0  0.0           52.0                      a
PKS0405-123 1695.93  0.40566 Si_III_1206.5  10  <   32.0   0.0  0.0       04      0.0  0.0  0.0           51.6                       
PKS0405-123 1694.32  0.36330    N_V_1242.8  11  <   31.0   0.0  0.0       04      0.0  0.0  0.0           53.2                       
PKS0405-123 1693.14  0.09180   C_IV_1550.8  12  <   49.0   0.0  0.0       04      0.0  0.0  0.0           66.4                       
PKS0405-123 1691.24  0.36082    N_V_1242.8  13  <   32.0   0.0  0.0       04      0.0  0.0  0.0           42.4                       
PKS0405-123 1688.92  0.36333    N_V_1238.8  11  <   27.0   0.0  0.0       04      0.0  0.0  0.0           42.3                       
PKS0405-123 1685.78  0.38671      Ly_alpha  14  n   41.3   7.7  3.8     0205  n  19.5  3.8  3.0 010205    39.4           N_V_1238.8  
PKS0405-123 1685.76  0.36078    N_V_1238.8  16       0.0   0.0  0.0               0.0  0.0  0.0           40.1                       
PKS0405-123 1685.48  0.38646      Ly_alpha  17  <   37.0   0.0  0.0       24      0.0  0.0  0.0           39.4           N_V_1238.8 p
PKS0405-123 1684.15  0.38537      Ly_alpha  18  <   62.0   0.0  0.0       24      0.0  0.0  0.0           39.4                      p
PKS0405-123 1678.61  0.38081      Ly_alpha  19  <   55.0   0.0  0.0       24      0.0  0.0  0.0           48.9                      p
PKS0405-123 1673.16  0.37632      Ly_alpha  20  <   21.0   0.0  0.0       24      0.0  0.0  0.0           42.0                      a
PKS0405-123 1668.38  0.37240      Ly_alpha  21  <   46.0   0.0  0.0       24      0.0  0.0  0.0           42.2                      a
PKS0405-123 1657.90  0.33400    N_V_1242.8  22  n   28.0   1.0  0.0       02  ~  12.0  0.0  0.0     02    40.1                       
PKS0405-123 1657.42  0.36338      Ly_alpha  23  n  107.7  15.6  4.3     0405  n  28.2  3.4  1.8   0105    32.0                       
PKS0405-123 1655.05  0.36143      Ly_alpha  24  n  159.0  40.0  0.0       23  n  32.0  7.0  0.0     23    32.0                       
PKS0405-123 1654.29  0.36080      Ly_alpha  25  n  551.0  46.2  3.0     0204  n  42.0  4.0  0.0     02    32.0                       
PKS0405-123 1648.64  0.18288  Si_IV_1393.8  26  <   27.0   0.0  0.0       04      0.0  0.0  0.0           36.1                       
PKS0405-123 1648.11  0.18249  Si_IV_1393.8  27  <   28.0   0.0  0.0       04      0.0  0.0  0.0           36.1                       
PKS0405-123 1644.86  0.36333 Si_III_1206.5  28  <   24.0   0.0  0.0       04      0.0  0.0  0.0           41.8                       
PKS0405-123 1643.72  0.35211      Ly_alpha  29  n  119.2  10.9  2.2     0205  n  36.2  2.6  5.8   0205    42.1                       
PKS0405-123 1642.98  0.35150      Ly_alpha  30  n  120.4  10.1  1.5     0205  n  23.5  2.3  1.6   0205    42.1                       
PKS0405-123 1642.32  0.35096      Ly_alpha  31  n  374.9  18.2  5.1     0205  n  39.2  1.2  1.8   0205    36.7                       
PKS0405-123 1641.79  0.36079 Si_III_1206.5  32  n  114.0  10.0  0.0       02  n  22.1  2.3  2.9   0102    36.4                       
PKS0405-123 1639.25  0.34843      Ly_alpha  33  <   21.0   0.0  0.0       24      0.0  0.0  0.0           36.7                      a
PKS0405-123 1637.24  0.16715  Si_IV_1402.7  34  n  104.5  13.2 12.5     0204  n  25.0  3.0  0.0     02    40.2             Ly_alpha  
PKS0405-123 1636.84  0.34645      Ly_alpha  35  <   52.0   0.0  0.0       24      0.0  0.0  0.0           34.8                      p
PKS0405-123 1631.84  0.34234      Ly_alpha  36  n   85.5  18.1  0.0       05  n  46.1  8.6  3.7   0105    29.4                      d
PKS0405-123 1631.28  0.34188      Ly_alpha  37  n  127.7  13.0  1.2     0205  n  39.6  3.8  3.2 010205    29.4                      d
PKS0405-123 1628.54  0.33962      Ly_alpha  38  <   19.0   0.0  0.0       24      0.0  0.0  0.0           29.4                      a
PKS0405-123 1626.68  0.16712  Si_IV_1393.8  34  n  152.0   9.2 12.0     0204  n  33.0  2.0  0.0     02    42.0                       
PKS0405-123 1625.61  0.33722      Ly_alpha  39  <    9.0   0.0  0.0       24      0.0  0.0  0.0           36.6                      a
PKS0405-123 1625.00  0.33671      Ly_alpha  40  <   15.0   0.0  0.0       24      0.0  0.0  0.0           36.6                      a
PKS0405-123 1623.92  0.33582      Ly_alpha  41  <   26.0   0.0  0.0       24      0.0  0.0  0.0           36.6                      a
PKS0405-123 1621.72  0.33401      Ly_alpha  42  n  214.6  13.0 20.3     0205  n  35.0  1.0  0.0     02    39.6                       
PKS0405-123 1620.68  0.49511   N_II_1084.0  43  <   22.0   0.0  0.0       04      0.0  0.0  0.0           35.3                       
PKS0405-123 1615.60  0.32898      Ly_alpha  44  <    8.0   0.0  0.0       24      0.0  0.0  0.0           34.1                      a
PKS0405-123 1614.93  0.32843      Ly_alpha  45  <   25.0   0.0  0.0       24      0.0  0.0  0.0           34.1                      a
PKS0405-123 1613.58  0.32732      Ly_alpha  46  n   79.5  19.1  0.0       05  ~  30.9  0.0  0.0     05    34.1                       
PKS0405-123 1610.77  0.32501      Ly_alpha  47  n  151.8  12.7 36.2     0205  n  87.8  6.4 18.8 010205    32.1                       
PKS0405-123 1606.09  0.32116      Ly_alpha  48  <   52.0   0.0  0.0       24      0.0  0.0  0.0           29.9                      p
PKS0405-123 1604.72  0.32003      Ly_alpha  49  n  105.2  18.2  0.0       05  n  22.5  2.3  3.5   0105    29.9                       
PKS0405-123 1597.17  0.31382      Ly_alpha  50  <   47.0   0.0  0.0       24      0.0  0.0  0.0           40.9                      a
PKS0405-123 1596.59  0.31334      Ly_alpha  51  <   51.0   0.0  0.0       24      0.0  0.0  0.0           40.9                      a
PKS0405-123 1596.12  0.31295      Ly_alpha  52  <   46.0   0.0  0.0       24      0.0  0.0  0.0           40.9                      d
PKS0405-123 1595.18  0.31218      Ly_alpha  53  <   27.0   0.0  0.0       24      0.0  0.0  0.0           40.9                      a
PKS0405-123 1594.62  0.31172      Ly_alpha  54  <   29.0   0.0  0.0       24      0.0  0.0  0.0           40.9                      a
PKS0405-123 1592.34  0.30985      Ly_alpha  55  <   26.0   0.0  0.0       24      0.0  0.0  0.0           44.2                      a
PKS0405-123 1589.11  0.30719      Ly_alpha  56  <   16.0   0.0  0.0       24      0.0  0.0  0.0           44.2                      a
PKS0405-123 1588.57  0.30675      Ly_alpha  57  ~   41.0   0.0  0.0       23  n  55.2 19.3  0.0     01    44.2                       
PKS0405-123 1586.40  0.30496      Ly_alpha  58  n   40.0  14.0  0.0       23  n  50.8 24.6  0.0     01    46.0                       
PKS0405-123 1580.31  0.29995      Ly_alpha  59  <   46.0   0.0  0.0       24      0.0  0.0  0.0           47.9                      a
PKS0405-123 1579.20  0.29904      Ly_alpha  60  n   75.6  21.5  0.0       05  n  51.2 12.7  2.2   0105    47.9                      p
PKS0405-123 1577.52  0.29765      Ly_alpha  61  n  250.2  15.3 13.8     0205  n  36.0  2.0  0.0     02    47.9                       
PKS0405-123 1574.57  0.29523      Ly_alpha  62  n   81.6  19.8  0.0       05  n  54.6  8.1  7.4   0105    24.6                       
PKS0405-123 1573.36  0.29423      Ly_alpha  63  n   18.3   7.1  0.0       23  n  11.1  4.9  0.0     01    24.6                      d
PKS0405-123 1569.44  0.29101      Ly_alpha  64  <   20.0   0.0  0.0       24      0.0  0.0  0.0           28.0                      a
PKS0405-123 1568.72  0.29042      Ly_alpha  65  <   28.0   0.0  0.0       24      0.0  0.0  0.0           28.0                      a
PKS0405-123 1566.24  0.28838      Ly_alpha  66  n   62.2  17.1  0.0       05  n  39.5 10.1 12.4   0105    29.2                      a
PKS0405-123 1564.78  0.28717      Ly_alpha  67  n   40.9   7.8  0.0       23  n   6.3  2.3  0.0     01    29.2                      d
PKS0405-123 1561.55  0.28452      Ly_alpha  68  <   25.0   0.0  0.0       24      0.0  0.0  0.0           28.2                      p
PKS0405-123 1557.57  0.16713   C_II_1334.5  69  n  138.8  15.0  0.0       23  n  12.4  1.1  0.0     23    31.0                       
PKS0405-123 1557.38  0.16699   C_II_1334.5  70  n   69.6   9.7  0.0       23  n   9.8  1.4  0.0     23    39.5                       
PKS0405-123 1551.50  0.49525   O_VI_1037.6  71  n   29.1  10.2  0.0       23  n   8.5  3.0  0.0     23    42.1                       
PKS0405-123 1551.30  0.49506   O_VI_1037.6  72  n  128.7  20.4  0.0       23  n  37.0  6.6  0.0     23    42.1                       
PKS0405-123 1545.57  0.27138      Ly_alpha  73  <   26.0   0.0  0.0       24      0.0  0.0  0.0           33.8                      a
PKS0405-123 1544.96  0.27087      Ly_alpha  74  <   32.0   0.0  0.0       24      0.0  0.0  0.0           33.8                      a
PKS0405-123 1544.31  0.27034      Ly_alpha  75  <   13.0   0.0  0.0       24      0.0  0.0  0.0           33.8                      a
PKS0405-123 1543.05  0.26930      Ly_alpha  76  <   80.0   0.0  0.0       23      0.0  0.0  0.0           33.8                      p
PKS0405-123 1543.04  0.49530   O_VI_1031.9  71  n   80.1  10.2  0.0       23  n  12.0  1.5  0.0     23    28.7                       
PKS0405-123 1542.79  0.49506   O_VI_1031.9  72  n  187.4  16.1  0.0       23  n  29.9  2.5  0.0     23    28.7                       
PKS0405-123 1541.23  0.26780      Ly_alpha  77  <   51.0   0.0  0.0       24      0.0  0.0  0.0           33.4                      a
PKS0405-123 1540.92  0.26755      Ly_alpha  78  n   33.8   5.8  2.9     0205  n  17.1  4.6  1.2   0105    33.4                      p
PKS0405-123 1538.01  0.26515      Ly_alpha  79  <   25.0   0.0  0.0       24      0.0  0.0  0.0           33.4                      a
PKS0405-123 1533.49  0.49503       Ly_beta  80  n   81.7  11.2 16.5   040619  n  68.0  8.0  0.0     19    29.9                      d
PKS0405-123 1532.27  0.26043      Ly_alpha  81  n  109.1  10.0  2.0     0205  n  31.5  2.5  1.7 010205    33.0                       
PKS0405-123 1530.04  0.25860      Ly_alpha  82  n   89.7   8.1  5.3     0205  n  43.1  4.0  2.3 010205    33.0                       
PKS0405-123 1527.60  0.36086 Fe_III_1122.5  83  <   19.0   0.0  0.0       04      0.0  0.0  0.0           30.4                       
PKS0405-123 1523.84  0.40577   N_II_1084.0  84  <   16.0   0.0  0.0       04      0.0  0.0  0.0           25.1                       
PKS0405-123 1523.60  0.25330      Ly_alpha  85  n   38.7  11.8  0.0       05  n  18.1  7.1  0.0     05    28.1                      a
PKS0405-123 1522.36  0.16712  Si_II_1304.4  86  n   19.0   6.0  0.0       04  n  15.5  6.3  0.0     01    25.3                      d
PKS0405-123 1521.47  0.25155      Ly_alpha  87  n   52.9  12.3  0.0       05  n  29.5  5.1  2.3   0105    23.6                       
PKS0405-123 1519.78  0.16712    O_I_1302.2  88  n   30.0  10.0  0.0       04  n  18.2  5.2  0.0     01    25.3                      p
PKS0405-123 1517.76  0.24850      Ly_alpha  89  n   30.3  16.2  0.0       02  n  17.5  5.2  1.4   0102    23.6                      d
PKS0405-123 1514.16  0.24553      Ly_alpha  90  n  153.7  10.0  0.7     0205  n  24.0  1.0  0.0     02    26.0                       
PKS0405-123 1513.67  0.24513      Ly_alpha  91  n   50.7  12.8  0.0       05  n  55.6 14.5  0.0     01    26.0                       
PKS0405-123 1510.77  0.24275      Ly_alpha  92  <   14.0   0.0  0.0       24      0.0  0.0  0.0           31.0                      a
PKS0405-123 1510.37  0.24241      Ly_alpha  93  <   15.0   0.0  0.0       24      0.0  0.0  0.0           31.0                      p
PKS0405-123 1508.12  0.24057      Ly_alpha  94  n   68.4  14.8  0.0       05  n  59.8 11.8  3.4   0105    31.0                       
PKS0405-123 1507.11  0.23974      Ly_alpha  95  <   39.0   0.0  0.0       24      0.0  0.0  0.0           33.0                      a
PKS0405-123 1506.53  0.23925      Ly_alpha  96  <   45.0   0.0  0.0       24      0.0  0.0  0.0           33.0                      a
PKS0405-123 1501.59  0.23519      Ly_alpha  97  <   16.0   0.0  0.0       24      0.0  0.0  0.0           27.5                      a
PKS0405-123 1499.85  0.23376      Ly_alpha  98  <   28.0   0.0  0.0       24      0.0  0.0  0.0           27.5                      a
PKS0405-123 1495.13  0.22988      Ly_alpha  99  <   57.0   0.0  0.0       24      0.0  0.0  0.0           25.0                      p
PKS0405-123 1494.55  0.22940      Ly_alpha 100  <   21.0   0.0  0.0       24      0.0  0.0  0.0           25.0                      a
PKS0405-123 1493.60  0.22862      Ly_alpha 101  <   21.0   0.0  0.0       24      0.0  0.0  0.0           25.0                      a
PKS0405-123 1493.12  0.22822      Ly_alpha 102  n   58.7   7.3  7.4     0205  n  19.0  2.1  0.7 010205    25.0                       
PKS0405-123 1490.53  0.18256  Si_II_1260.4 103  <   15.0   0.0  0.0       04      0.0  0.0  0.0           29.1                       
PKS0405-123 1490.01  0.22567      Ly_alpha 104  <   24.0   0.0  0.0       24      0.0  0.0  0.0           28.1                      a
PKS0405-123 1489.42  0.22519      Ly_alpha 105  <   45.0   0.0  0.0       24      0.0  0.0  0.0           28.1                      a
PKS0405-123 1488.62  0.22452      Ly_alpha 106  <   40.0   0.0  0.0       24      0.0  0.0  0.0           28.1                      a
PKS0405-123 1487.46  0.22357      Ly_alpha 107  <   32.0   0.0  0.0       24      0.0  0.0  0.0           35.6                      a
PKS0405-123 1484.41  0.22107      Ly_alpha 108  <   28.0   0.0  0.0       24      0.0  0.0  0.0           35.6                      a
PKS0405-123 1482.95  0.21986      Ly_alpha 109  <   15.0   0.0  0.0       24      0.0  0.0  0.0           35.6                      a
PKS0405-123 1481.25  0.21847      Ly_alpha 110  <   19.0   0.0  0.0       24      0.0  0.0  0.0           25.4                      a
PKS0405-123 1480.64  0.21796      Ly_alpha 111  n   20.3  10.0  0.0       23  n  16.1  4.9  0.0     01    25.4                       
PKS0405-123 1480.02  0.21745      Ly_alpha 112  <    8.0   0.0  0.0       24      0.0  0.0  0.0           25.4                      a
PKS0405-123 1479.91  0.49516   N_III_989.8 113  <   12.0   0.0  0.0       04      0.0  0.0  0.0           20.7                       
PKS0405-123 1479.53  0.21705      Ly_alpha 114  <   11.0   0.0  0.0       24      0.0  0.0  0.0           25.4                      a
PKS0405-123 1478.84  0.21648      Ly_alpha 115  <   24.0   0.0  0.0       24      0.0  0.0  0.0           25.4                      a
PKS0405-123 1478.24  0.21599      Ly_alpha 116  n   85.6  11.9  0.0       05  n  21.3  1.7  3.7   0105    25.4                       
PKS0405-123 1477.74  0.36324   N_II_1084.0 117  <   15.0   0.0  0.0       04      0.0  0.0  0.0           22.6                       
PKS0405-123 1477.08  0.21504      Ly_alpha 118  n   27.0   5.0  0.0       23  n  27.1  6.3  0.0     01    32.6                       
PKS0405-123 1476.27  0.21437      Ly_alpha 119  <   14.0   0.0  0.0       24      0.0  0.0  0.0           32.6                      a
PKS0405-123 1475.19  0.36089   N_II_1084.0 120  <   19.0   0.0  0.0       04      0.0  0.0  0.0           29.1                       
PKS0405-123 1474.97  0.21329      Ly_alpha 121  <   13.0   0.0  0.0       24      0.0  0.0  0.0           32.6                      a
PKS0405-123 1474.57  0.21297      Ly_alpha 122  <   32.0   0.0  0.0       24      0.0  0.0  0.0           32.6                      a
PKS0405-123 1472.38  0.21117      Ly_alpha 123  n   41.5   7.5  2.5     0205  n  22.7  4.2  4.8 010205    36.5                       
PKS0405-123 1471.82  0.21071      Ly_alpha 124  n   85.9  10.7 16.1     0205  n  36.2  3.6  3.7 010205    36.5                       
PKS0405-123 1471.00  0.16707  Si_II_1260.4  86  n  104.6   6.3  0.0       23  n  11.0  0.7  0.0     23    37.8                       
PKS0405-123 1470.81  0.16692  Si_II_1260.4 125  n   32.9   3.2  0.0       23  n   9.1  2.0  0.0     23    37.8                       
PKS0405-123 1467.33  0.20701      Ly_alpha 126  <   35.0   0.0  0.0       24      0.0  0.0  0.0           20.2                      a
PKS0405-123 1465.38  0.20541      Ly_alpha 127  <   26.0   0.0  0.0       24      0.0  0.0  0.0           20.2                      a
PKS0405-123 1465.31  0.18282    N_V_1238.8 128  <   15.0   0.0  0.0       04      0.0  0.0  0.0           20.6                       
PKS0405-123 1465.04  0.18261    N_V_1238.8 129  <   14.0   0.0  0.0       04      0.0  0.0  0.0           20.6                       
PKS0405-123 1464.91  0.20502      Ly_alpha 130  <   39.0   0.0  0.0       24      0.0  0.0  0.0           20.2                      a
PKS0405-123 1464.49  0.20468      Ly_alpha 131  <   24.0   0.0  0.0       24      0.0  0.0  0.0           20.2                      a
PKS0405-123 1463.69  0.20402      Ly_alpha 132  <   29.0   0.0  0.0       24      0.0  0.0  0.0           20.2                      a
PKS0405-123 1460.98  0.49534   C_III_977.0 133  n   28.7  12.4  0.0       23  n  16.0  4.0  0.0     23    19.6                       
PKS0405-123 1460.72  0.49508   C_III_977.0 134  n   53.2   6.4  0.0       23  n   9.4  1.2  0.0     23    19.6                       
PKS0405-123 1460.58  0.49493   C_III_977.0 135  n   24.6  10.4  0.0       23  n  11.0  4.0  0.0     23    19.6                       
PKS0405-123 1458.61  0.40573   O_VI_1037.6 136  <   19.0   0.0  0.0       04      0.0  0.0  0.0           20.8                       
PKS0405-123 1456.74  0.40566   C_II_1036.3 137  <   13.0   0.0  0.0       04      0.0  0.0  0.0           31.4                       
PKS0405-123 1454.89  0.19678      Ly_alpha 138  <   78.0   0.0  0.0       24      0.0  0.0  0.0           36.8                      p
PKS0405-123 1454.06  0.49512      Ly_gamma  80  <   70.0   0.0  0.0       23      0.0  0.0  0.0           29.5                      d
PKS0405-123 1453.46  0.19561      Ly_alpha 139  <   25.0   0.0  0.0       24      0.0  0.0  0.0           36.8                      a
PKS0405-123 1452.26  0.19462      Ly_alpha 140  n   91.0  35.0  0.0       23  n  80.6 15.4  0.0     01    33.8                      d
PKS0405-123 1450.58  0.40570   O_VI_1031.9 136  <   14.0   0.0  0.0       04      0.0  0.0  0.0           28.7                       
PKS0405-123 1450.48  0.16710    N_V_1242.8 141  n   78.0  13.0  0.0       04  ~  60.0  0.0  0.0     23    34.5                       
PKS0405-123 1449.75  0.19255      Ly_alpha 142  <   62.0   0.0  0.0       24      0.0  0.0  0.0           33.8                      p
PKS0405-123 1449.09  0.19201      Ly_alpha 143  <   26.0   0.0  0.0       24      0.0  0.0  0.0           33.8                      a
PKS0405-123 1447.69  0.19086      Ly_alpha 144  n   51.6  13.3  0.0       05  n  48.7  9.7  4.4   0105    33.8         Si_IV_1402.7 d
PKS0405-123 1445.84  0.16711    N_V_1238.8 141  n  128.5  12.8 14.5     0204  n  51.0  5.0  0.0     02    36.7                       
PKS0405-123 1441.84  0.40568       Ly_beta   5  n  275.0   7.4 15.0     0204  n  39.0  1.0  0.0     02    25.0                       
PKS0405-123 1440.67  0.18508      Ly_alpha 145  <    7.0   0.0  0.0       24      0.0  0.0  0.0           29.6                      a
PKS0405-123 1440.23  0.18472      Ly_alpha 146  n   28.0   8.0  0.0       02  n  15.1  3.2  3.1   0102    29.6                      p
PKS0405-123 1439.65  0.18425      Ly_alpha 147  <   15.0   0.0  0.0       24      0.0  0.0  0.0           29.6                      a
PKS0405-123 1437.76  0.18269      Ly_alpha 148  n  687.2  21.7  1.9     0206  n  45.0  1.0  0.0     02    29.6                       
PKS0405-123 1435.75  0.18103      Ly_alpha 149  <   20.0   0.0  0.0       24      0.0  0.0  0.0           24.1                      a
PKS0405-123 1432.99  0.17876      Ly_alpha 150  n  170.1  19.6 14.9     0205  n  55.7  4.3  1.4 010205    24.1                       
PKS0405-123 1427.14  0.17395      Ly_alpha 151  <   19.0   0.0  0.0       24      0.0  0.0  0.0           22.2                      a
PKS0405-123 1427.05  0.18280 Si_III_1206.5 152  <   14.0   0.0  0.0       04      0.0  0.0  0.0           22.1                       
PKS0405-123 1426.81  0.18260 Si_III_1206.5 153  <   14.0   0.0  0.0       04      0.0  0.0  0.0           22.1                       
PKS0405-123 1425.03  0.17222      Ly_alpha 154  n   22.0   2.0  0.0       02  n  16.5  5.8  0.2     01    22.2                      d
PKS0405-123 1424.72  0.17196      Ly_alpha 155  <    7.0   0.0  0.0       24      0.0  0.0  0.0           22.2                      a
PKS0405-123 1424.12  0.17147      Ly_alpha 156  n   36.0   8.0  0.0       23  n  29.1  6.9  0.0     01    22.2                      d
PKS0405-123 1422.97  0.17052      Ly_alpha 157  <   22.0   0.0  0.0       24      0.0  0.0  0.0           22.2                      a
PKS0405-123 1422.72  0.17032      Ly_alpha 158  <   20.0   0.0  0.0       24      0.0  0.0  0.0           22.2                      a
PKS0405-123 1422.41  0.17006      Ly_alpha 159  <   40.0   0.0  0.0       24      0.0  0.0  0.0           24.9                      a
PKS0405-123 1418.83  0.16712      Ly_alpha 160  n  718.0  28.9 21.0     0204  n  44.0  2.0  0.0     02    24.9                       
PKS0405-123 1418.23  0.16662      Ly_alpha 161  n  143.7  12.0  0.0       23  n  21.0  2.0  0.0     23    24.9                       
PKS0405-123 1414.64  0.36334   O_VI_1037.6 162  n   13.7   4.9  1.3     0306  ~  20.0  0.0  0.0     23    24.5                       
PKS0405-123 1413.85  0.16302      Ly_alpha 163  n  110.7  16.5  0.0       05  n  36.1  3.4  2.1   0105    28.7                       
PKS0405-123 1412.86  0.36332   C_II_1036.3 164  <   13.0   0.0  0.0       04      0.0  0.0  0.0           24.5                       
PKS0405-123 1412.78  0.36156   O_VI_1037.6 165  n   42.7  15.4  0.0       06  n  36.0  7.0  0.0     23    24.5                       
PKS0405-123 1412.00  0.16150      Ly_alpha 166  n  120.7  13.1  0.0       05  n  18.2  2.8  0.0   0105    31.2                       
PKS0405-123 1411.63  0.16119      Ly_alpha 167  n  156.2  13.6  1.2     0205  n  55.3  4.9  1.2   0105    31.2                       
PKS0405-123 1410.29  0.36084   C_II_1036.3 168  <   13.0   0.0  0.0       04      0.0  0.0  0.0           26.6                       
PKS0405-123 1408.13  0.16712 Si_III_1206.5 169  n  235.0   7.8 31.0     0204  n  31.4  1.9  1.4   0102    31.0                       
PKS0405-123 1406.87  0.36334   O_VI_1031.9 162  n   30.3   4.2  4.9   030406  ~  20.0  0.0  0.0     23    27.9                       
PKS0405-123 1405.01  0.36154   O_VI_1031.9 165  n   72.2   7.6  0.0       02  n  29.0  4.0  0.0     02    27.9                       
PKS0405-123 1404.23  0.36079   O_VI_1031.9 170  <   16.0   0.0  0.0       04      0.0  0.0  0.0           27.9                       
PKS0405-123 1401.74  0.35092   O_VI_1037.6 171  <  266.0   0.0  0.0       02      0.0  0.0  0.0           22.6                       
PKS0405-123 1401.72  0.15304      Ly_alpha 172  n  223.3  16.8  0.0       05  n  48.5  2.3  2.2   0105    26.5                       
PKS0405-123 1400.71  0.15222      Ly_alpha 173  n  121.4   8.6  6.6     0205  n  22.6  1.0  0.2 010205    26.5                       
PKS0405-123 1399.68  0.15137      Ly_alpha 174  n   58.6   5.8  9.4     0205  n  38.8  3.8  1.8 010205    26.5                       
PKS0405-123 1398.45  0.36338       Ly_beta  23  <   16.0   0.0  0.0       23      0.0  0.0  0.0           22.3                      p
PKS0405-123 1395.79  0.36079       Ly_beta  25  n  300.5  12.3 33.5     0204  ~  46.0  0.0  0.0     23    23.6                       
PKS0405-123 1395.42  0.49502    S_VI_933.4 175  <    9.0   0.0  0.0       04      0.0  0.0  0.0           21.5                       
PKS0405-123 1394.05  0.35092   O_VI_1031.9 171  n   24.0   7.0  0.0       02  n  35.0  7.0  0.0     02    23.8                       
PKS0405-123 1392.74  0.16714  Si_II_1193.3  86  n   77.9   8.2  0.0       23  n  10.5  1.1  0.0     23    27.5                       
PKS0405-123 1392.54  0.16698  Si_II_1193.3 125  n   54.6  14.5  0.0       23  n  23.2  5.1  0.0     23    27.5                       
PKS0405-123 1391.40  0.40574   N_III_989.8 176  <   16.0   0.0  0.0       04      0.0  0.0  0.0           30.7                       
PKS0405-123 1389.38  0.16715  Si_II_1190.4  86  n   50.1   7.0  0.0       23  n  10.1  2.0  0.0     23    36.9                       
PKS0405-123 1389.13  0.16713  S_III_1190.2 177  <   13.0   0.0  0.0       04      0.0  0.0  0.0           36.9                       
PKS0405-123 1386.88  0.35210       Ly_beta  29  n   19.0   1.0  0.0       02  n  31.0  7.0  0.0     02    17.1                       
PKS0405-123 1386.25  0.35149       Ly_beta  30  n   26.0   5.0  0.0       02  n  35.0  7.0  0.0     02    17.1                       
PKS0405-123 1385.67  0.35092       Ly_beta  31  n   73.0   8.0  0.0       02  n  26.0  2.0  0.0     02    17.1                       
PKS0405-123 1384.94  0.13924      Ly_alpha 178  n   65.0   4.0  0.0       02  n  53.0  2.0  0.0     02    20.3                       
PKS0405-123 1381.56  0.13646      Ly_alpha 179  n   76.8  13.2  0.0       05  n  51.5  6.8  2.2   0105    29.6                       
PKS0405-123 1378.29  0.13377      Ly_alpha 180  n   90.3  16.2  0.0       05  n  44.9  5.6  2.1   0105    29.6                       
PKS0405-123 1377.43  0.13306      Ly_alpha 181  n   80.4   9.1  7.5     0205  n  33.6  4.0  1.7 010205    34.8                       
PKS0405-123 1376.51  0.13230      Ly_alpha 182  n  152.2   8.4  9.8     0205  n  22.3  0.8  1.2 010205    34.8                       
PKS0405-123 1374.95  0.13102      Ly_alpha 183  n  108.9  15.1  0.0       05  n  50.2  4.7  1.7   0105    34.8                       
PKS0405-123 1373.40  0.40570   C_III_977.0 184  <   14.0   0.0  0.0       04      0.0  0.0  0.0           27.9                       
PKS0405-123 1368.31  0.33400       Ly_beta  42  n   54.0  11.0  0.0       02  n  33.0  5.0  0.0     02    18.4                       
PKS0405-123 1367.08  0.40568      Ly_gamma   5  n  137.0   6.0  2.0     0204  n  30.0  2.0  0.0     02    21.3                       
PKS0405-123 1361.04  0.11958      Ly_alpha 185  <   31.0   0.0  0.0       24      0.0  0.0  0.0           26.3                      a
PKS0405-123 1360.70  0.11930      Ly_alpha 186  <   40.0   0.0  0.0       24      0.0  0.0  0.0           26.3                      a
PKS0405-123 1359.61  0.11840      Ly_alpha 187  <   42.0   0.0  0.0       24      0.0  0.0  0.0           26.3                      p
PKS0405-123 1359.10  0.32502       Ly_beta  47  n   43.0   2.0  0.0       02  n  45.0  7.0  0.0     02    22.2                      d
PKS0405-123 1358.56  0.09666    N_V_1238.8 188  <   16.0   0.0  0.0       04      0.0  0.0  0.0           26.8                       
PKS0405-123 1358.21  0.11725      Ly_alpha 189  n   50.0   4.0  0.0       02  n  36.8  5.3  3.9   0102    26.3                       
PKS0405-123 1352.65  0.09188    N_V_1238.8 190  <   20.0   0.0  0.0       04      0.0  0.0  0.0           24.4                       
PKS0405-123 1351.52  0.49510    C_II_904.0 191  <   20.0   0.0  0.0       04      0.0  0.0  0.0           17.2                       
PKS0405-123 1349.43  0.36333   N_III_989.8 192  <   19.0   0.0  0.0       04      0.0  0.0  0.0           18.8                       
PKS0405-123 1346.93  0.10797      Ly_alpha 193  <   20.0   0.0  0.0       24      0.0  0.0  0.0           23.2                      a
PKS0405-123 1346.91  0.36080   N_III_989.8 194  <   11.0   0.0  0.0       04      0.0  0.0  0.0           18.9                       
PKS0405-123 1343.57  0.10521      Ly_alpha 195  n   54.0   6.0  0.0       02  n  35.0  5.0  0.0     02    23.2                      a
PKS0405-123 1342.33  0.10419      Ly_alpha 196  n   47.0   5.0  0.0       02  n  48.0  5.0  0.0     02    27.1                      a
PKS0405-123 1340.86  0.10298      Ly_alpha 197  n   96.3  19.2  0.0       05  n  73.7 12.0 12.9   0105    27.1                       
PKS0405-123 1339.09  0.10152      Ly_alpha 198  n   82.0  20.0  0.0       23  n  67.9 11.3  0.0     23    27.1                       
PKS0405-123 1338.06  0.40887      Ly_delta   4  n   25.0   6.3  0.0       02  n  29.0 10.0  0.0     02    21.1                       
PKS0405-123 1337.33  0.10008      Ly_alpha 199  n   20.0   5.0  0.0       02  n  29.0 10.0  0.0     02    50.0                      a
PKS0405-123 1336.90  0.09972      Ly_alpha 200  n   20.0  11.0  0.0       02  n  16.0  6.0  0.0     02    50.0                      a
PKS0405-123 1336.33  0.16716  Fe_II_1144.9 201  n   34.8   3.8  0.0       02  n  21.0  4.1  0.0   0102    47.1                      p
PKS0405-123 1335.05  0.40570      Ly_delta   5  n   80.5   4.9  0.5     0204  n  48.0 10.0  0.0     02    39.1                       
PKS0405-123 1333.78  0.09716      Ly_alpha 202  n   70.9  11.0 20.0     0205  n  28.9  3.4  2.8 010205    50.0                       
PKS0405-123 1333.06  0.09657      Ly_alpha 203  n  500.7  11.0 20.2   020405  n  64.0  4.0  0.0     02    50.0                       
PKS0405-123 1331.98  0.36331   C_III_977.0 204  n   22.0   7.0  0.0       04  n   9.0  3.0  0.0     23    34.5                       
PKS0405-123 1331.03  0.29765       Ly_beta  61  n   49.0  11.0  0.0       02  n  29.0  5.0  0.0     02    36.2                       
PKS0405-123 1329.49  0.36077   C_III_977.0 205  n  146.5   6.1  5.5     0204  n  17.0  1.0  0.0     02    34.5                       
PKS0405-123 1329.20  0.09339      Ly_alpha 206  <   67.0   0.0  0.0       24      0.0  0.0  0.0           42.9                      d
PKS0405-123 1328.17  0.09254      Ly_alpha 207  n   21.0   8.0  0.0       02  n  12.0  5.0  0.0     02    42.9                      a
PKS0405-123 1327.31  0.09183      Ly_alpha 208  n  476.7  11.9  8.2   020405  n  40.0  1.0  0.0     02    22.5                       
PKS0405-123 1323.42  0.36079      Ly_gamma  25  n  205.5   5.7 27.5     0204  ~  30.0  0.0  0.0     23    18.0                       
PKS0405-123 1323.00  0.09656 Si_III_1206.5 209  <   14.0   0.0  0.0       04      0.0  0.0  0.0           22.3                       
PKS0405-123 1319.80  0.08565      Ly_alpha 210  <    6.0   0.0  0.0       24      0.0  0.0  0.0           29.0                      a
PKS0405-123 1318.82  0.08485      Ly_alpha 211  <   32.0   0.0  0.0       24      0.0  0.0  0.0           29.0                      a
PKS0405-123 1318.23  0.40570    Ly_epsilon   5  n   70.8  14.3  0.0       23  n  55.0  8.0  0.0     23    22.4                       
PKS0405-123 1315.69  0.08228      Ly_alpha 212  <   19.0   0.0  0.0       24      0.0  0.0  0.0           28.9                      a
PKS0405-123 1314.60  0.08138      Ly_alpha 213  n  245.0   9.5  9.0     0205  n  53.6  1.7  0.4 010205    28.9                       
PKS0405-123 1310.19  0.16718 Fe_III_1122.5 201  <   16.0   0.0  0.0       04      0.0  0.0  0.0           22.2                       
PKS0405-123 1309.12  0.07686      Ly_alpha 214  n   84.9  13.4  0.0       23  n  22.5  2.6  0.0     01    24.0                       
PKS0405-123 1308.39  0.40574       Ly_zeta   5  n   28.3   4.6  0.0       02  n  12.0  2.0  0.0     02    18.4                       
PKS0405-123 1307.12  0.07523      Ly_alpha 215  n   42.1  11.6  0.0       05  n  51.6 12.1  3.9   0105    29.6                      a
PKS0405-123 1306.54  0.07475      Ly_alpha 216  <   22.0   0.0  0.0       24      0.0  0.0  0.0           29.6                      a
PKS0405-123 1306.21  0.07448      Ly_alpha 217  n   32.9   6.3  1.1     0205  n  19.2  3.9  1.2 010205    29.6                       
PKS0405-123 1305.51  0.07390      Ly_alpha 218  <   23.0   0.0  0.0       24      0.0  0.0  0.0           29.6                      a
PKS0405-123 1303.76  0.07247      Ly_alpha 219  n   47.3   6.2  2.7     0205  n  18.8  2.1  2.6 010205    18.4                       
PKS0405-123 1303.38  0.07215      Ly_alpha 220  n   47.1   5.9  2.4     0205  n  42.5  5.6  3.0 010205    18.4          C_III_977.0  
PKS0405-123 1303.12  0.07193      Ly_alpha 221  <    4.0   0.0  0.0       24      0.0  0.0  0.0           18.4                      a
PKS0405-123 1300.14  0.26754       Ly_beta  78  n   12.0   2.0  0.0       02  ~  26.0  0.0  0.0     02    23.6                      a
PKS0405-123 1299.56  0.06901      Ly_alpha 222  <   25.0   0.0  0.0       24      0.0  0.0  0.0           28.0                      a
PKS0405-123 1298.52  0.06815      Ly_alpha 223  <   14.0   0.0  0.0       24      0.0  0.0  0.0           28.0                      a
PKS0405-123 1297.65  0.40567      Ly_theta   5  n   14.0   6.0  0.0       04  ~  15.0  0.0  0.0     23    21.3                      p
PKS0405-123 1297.34  0.06718      Ly_alpha 224  n   43.0  16.0  0.0       23  n  24.2  9.3  0.0     01    23.7 Ly_gamma,S_II_1259.5 p
PKS0405-123 1295.31  0.06551      Ly_alpha 225  <   70.0   0.0  0.0       24      0.0  0.0  0.0           23.7                      a
PKS0405-123 1293.06  0.06366      Ly_alpha 226  <   37.0   0.0  0.0       24      0.0  0.0  0.0           23.7                      p
PKS0405-123 1292.84  0.26042       Ly_beta  81  n   36.0   7.0  0.0       02  n  40.0  7.0  0.0     02    20.0                       
PKS0405-123 1292.40  0.36079      Ly_delta  25  n  110.5   5.3  7.5     0204  n  36.0  5.0  0.0     02    20.3                       
PKS0405-123 1290.96  0.25859       Ly_beta  82  n   15.0   5.0  0.0       02  n  25.0 10.0  0.0     02    21.9                      a
PKS0405-123 1290.65  0.06168      Ly_alpha 227  n   37.0  13.0  0.0       02  n  28.0  7.0  0.0     02    26.0                      a
PKS0405-123 1287.46  0.05905      Ly_alpha 228  n   65.0   5.9 24.0     0205  n  62.3 11.1  9.4 010205    26.4                       
PKS0405-123 1277.57  0.24553       Ly_beta  90  n   50.0   9.0  0.0       02  n  21.0  4.0  0.0     02    18.1                       
PKS0405-123 1276.12  0.36076    Ly_epsilon  25  n   66.0   9.0  0.0       04  n  19.0  4.0  0.0     23    21.5                       
PKS0405-123 1272.36  0.04664      Ly_alpha 229  n   56.7   8.5  5.3     0205  n  24.8  3.8  2.7 010205    27.3                       
PKS0405-123 1270.72  0.40572    C_II_904.0 137  <   13.0   0.0  0.0       04      0.0  0.0  0.0           20.3                       
PKS0405-123 1266.53  0.36076       Ly_zeta  25  n   53.0  10.0  0.0       04  n  21.0  3.0  0.0     23    19.2                       
PKS0405-123 1265.16  0.16713   N_II_1084.0 230  n   90.2   5.7  2.8     0204  ~  11.0  0.0  0.0     02    22.3                       
PKS0405-123 1259.81  0.22822       Ly_beta 102  n   10.0   7.0  0.0       02      0.0  0.0  0.0           23.5                       
PKS0405-123 1256.27  0.36085      Ly_theta  25  n   14.4   4.1  7.4     0423  n  23.4 10.3  0.0     23    20.6                       
PKS0405-123 1254.51  0.03195      Ly_alpha 231  n   99.2  14.2  8.8     0205  n  56.5  6.8  1.1   0102    27.2                       
PKS0405-123 1252.12  0.02998      Ly_alpha 232  n  298.7  11.2 43.3     0205  n  26.6  0.7  6.4   0205    38.0                      d
PKS0405-123 1247.62  0.49512    O_II_834.5 233  <   13.0   0.0  0.0       04      0.0  0.0  0.0           26.1                       
PKS0405-123 1246.06  0.02500      Ly_alpha 234  n   33.3  13.0  0.0       23  n  16.7  5.6  0.0     01    30.3                       
PKS0405-123 1245.27  0.49508   O_III_832.9 235  n   21.8   7.8  0.0       23  n  30.7 12.3  0.0     23    20.7                       
PKS0405-123 1242.30  0.21115       Ly_beta 123  n   11.0   3.0  0.0       02      0.0  0.0  0.0           22.6                      a
PKS0405-123 1241.84  0.21070       Ly_beta 124  n   33.0   5.0  0.0       02  n  39.0  3.0  0.0     02    22.6                       
PKS0405-123 1240.34  0.02029      Ly_alpha 236  n   48.7  14.1  0.0       05  n  36.6 10.0  4.4   0105    26.8                       
PKS0405-123 1240.27  0.16714   S_IV_1062.7 237  <   18.0   0.0  0.0       04      0.0  0.0  0.0           23.4                       
PKS0405-123 1238.75  0.01898      Ly_alpha 238  <   33.0   0.0  0.0       24      0.0  0.0  0.0           26.8                      a
PKS0405-123 1237.15  0.01767      Ly_alpha 239  <   20.0   0.0  0.0       24      0.0  0.0  0.0           37.2                      a
PKS0405-123 1236.10  0.01681      Ly_alpha 240  n   47.2   9.3  1.9     0205  n  22.9  4.6  2.0 010205    37.2                       
PKS0405-123 1234.28  0.01531      Ly_alpha 241  <   25.0   0.0  0.0       24      0.0  0.0  0.0           37.2                      a
PKS0405-123 1233.80  0.01491      Ly_alpha 242  n   36.0   7.4  1.0     0205  n  12.8  2.5  1.4 010205    37.2                      a
PKS0405-123 1232.59  0.01392      Ly_alpha 243  <   37.0   0.0  0.0       24      0.0  0.0  0.0           41.8                      a
PKS0405-123 1230.14  0.01190      Ly_alpha 244  n   53.5  11.5  0.0       05  n  12.9  2.9  5.7   0105    35.3                       
PKS0405-123 1227.41  0.18291   O_VI_1037.6 245  n   41.7   7.5  2.3     0406  n  13.3  2.3  0.0     23    36.0                       
PKS0405-123 1227.09  0.18260   O_VI_1037.6 246  n   43.7  13.3  0.0       23  n  37.1 13.9  0.0     23    36.0                       
PKS0405-123 1226.86  0.00920      Ly_alpha 247  n   32.5   9.9  0.0       23  n  15.6  6.9  0.0     01    42.2                       
PKS0405-123 1220.64  0.18288   O_VI_1031.9 245  n   85.2  16.7  9.3 02030406  n  24.0  5.0  0.0     02    49.4                       
PKS0405-123 1220.40  0.18264   O_VI_1031.9 246  n   50.0  21.0  0.0       23  n  27.0  5.0  0.0     23    49.4                       
PKS0405-123 1218.82  0.00259      Ly_alpha 248  <   93.0   0.0  0.0       24      0.0  0.0  0.0           58.2                      a
PKS0405-123 1213.11  0.18269       Ly_beta 148  n  395.0  20.0  0.0       02  n  78.0  2.0  0.0     02    70.9                       
PKS0405-123 1210.92  0.16702   O_VI_1037.6 249  n  218.7  16.8 19.6 02030406  n  61.0  5.0  0.0     02    49.7                       
PKS0405-123 1209.54  0.16713   C_II_1036.3  69  n  101.5  27.2  0.0       23  n  10.6  2.0  0.0     23    49.6                       
PKS0405-123 1209.39  0.16699   C_II_1036.3  70  n   28.2  10.5  0.0       23  n   5.2  2.1  0.0     23    49.6                       
PKS0405-123 1209.09  0.17877       Ly_beta 150  n   50.0  19.0  0.0       02  n  28.0 14.0  0.0     02    49.1          C_II_1036.3  
PKS0405-123 1204.28  0.16702   O_VI_1031.9 249  n  405.0  18.8 36.1 02030406  n  82.0  4.0  0.0     02    38.9                       
PKS0405-123 1203.29  0.16606   O_VI_1031.9 250  n   48.9  23.6  0.0       23  ~  11.0  0.0  0.0     23    38.9                       
PKS0405-123 1202.37  0.17222       Ly_beta 154  <   16.0   0.0  0.0       02      0.0  0.0  0.0           37.3                       
PKS0405-123 1197.15  0.16713       Ly_beta 160  n  475.0  33.5 25.0     0204  n  34.0  3.0  0.0     02    45.3                       
PKS0405-123 1191.05  0.16118       Ly_beta 167  n   28.0  17.0  0.0       02  ~  41.0  0.0  0.0     02    36.6                       
PKS0405-123 1181.83  0.15219       Ly_beta 173  <   68.0   0.0  0.0       02      0.0  0.0  0.0           31.1                       
PKS0405-123 1180.99  0.15137       Ly_beta 174  n   29.0   6.0  0.0       02  n  31.0  7.0  0.0     02    31.1                      p
PKS0405-123 1177.70  0.49509    O_IV_787.7 251  n   97.5   4.5 10.7   020419  n  31.0  4.0  0.0     02    24.2                       
PKS0405-123 1173.02  0.40571    O_II_834.5 252  <   14.0   0.0  0.0       04      0.0  0.0  0.0           25.3                       
PKS0405-123 1170.89  0.40576   O_III_832.9 253  <   15.0   0.0  0.0       04      0.0  0.0  0.0           25.2                       
PKS0405-123 1166.72  0.49518 Ne_VIII_780.3 254  <   25.0   0.0  0.0       19      0.0  0.0  0.0           20.5                       
PKS0405-123 1162.20  0.13306       Ly_beta 181  <   38.0   0.0  0.0       02      0.0  0.0  0.0           26.0                       
PKS0405-123 1161.40  0.13228       Ly_beta 182  n   32.0  22.0  0.0       02  n  12.0 11.0  0.0     02    26.0                       
PKS0405-123 1155.71  0.18289   C_III_977.0 255  <   11.0   0.0  0.0       04      0.0  0.0  0.0           22.5                       
PKS0405-123 1155.26  0.16717   N_III_989.8 256  n  220.4  28.2  0.0       23  n  33.0  4.0  0.0     23    22.8                       
PKS0405-123 1154.05  0.16715     O_I_988.8  88  n   20.0   6.0  0.0       04      0.0  0.0  0.0           28.7                      p
PKS0405-123 1152.18  0.18472      Ly_gamma 146  <   22.0   0.0  0.0       02      0.0  0.0  0.0           28.2                       
PKS0405-123 1151.83  0.49509 Ne_VIII_770.4 254  n   32.0   6.9  6.0     0415      0.0  0.0  0.0           22.3                       
PKS0405-123 1150.21  0.18269      Ly_gamma 148  n  153.0  43.0  5.0       02  n  43.0  9.0  0.0     02    28.2                       
PKS0405-123 1145.99  0.11725       Ly_beta 189  <   21.0   0.0  0.0       02      0.0  0.0  0.0           28.4                       
PKS0405-123 1143.99  0.49512    N_IV_765.1 257  <   16.0   0.0  0.0       04      0.0  0.0  0.0           21.8                       
PKS0405-123 1140.32  0.16714   C_III_977.0 258  n  371.5  36.7  2.5     0204  n  16.0  2.0  0.0     02    27.8                       
PKS0405-123 1139.85  0.16666   C_III_977.0 259  n  189.0  36.3  0.0       23  n  38.8  8.0  0.0     23    27.8                       
PKS0405-123 1137.82  0.09657   O_VI_1037.6 260  n   32.0  27.0  0.0       02  n  14.0 13.0  0.0     02    30.4                      a
PKS0405-123 1137.59  0.36325    O_II_834.5 261  <   13.0   0.0  0.0       04      0.0  0.0  0.0           24.5                       
PKS0405-123 1135.56  0.36334   O_III_832.9 262  <   11.0   0.0  0.0       04      0.0  0.0  0.0           24.4                       
PKS0405-123 1135.55  0.36081    O_II_834.5 263  <   10.0   0.0  0.0       04      0.0  0.0  0.0           24.5                       
PKS0405-123 1133.64  0.10521       Ly_beta 195  <   38.0   0.0  0.0       02      0.0  0.0  0.0           21.9                       
PKS0405-123 1133.45  0.36080   O_III_832.9 264  n   72.0   5.0  0.0       04  n  10.0  7.0  0.0     23    17.8                      p
PKS0405-123 1132.99  0.09192   O_VI_1037.6 265  n   38.0  10.0  0.0       04  ~  22.0  0.0  0.0     23    22.2                      a
PKS0405-123 1132.59  0.10419       Ly_beta 196  <   17.0   0.0  0.0       02      0.0  0.0  0.0           21.9                       
PKS0405-123 1131.57  0.09656   O_VI_1031.9 260  n   65.0  16.1  6.0     0204  n  40.0 20.0  0.0     02    22.0                       
PKS0405-123 1128.38  0.10008       Ly_beta 199  <   17.0   0.0  0.0       02      0.0  0.0  0.0           22.8                       
PKS0405-123 1128.01  0.09972       Ly_beta 200  <   17.0   0.0  0.0       02      0.0  0.0  0.0           22.8                       
PKS0405-123 1126.78  0.09192   O_VI_1031.9 265  n   73.0   8.0  0.0       04  n  25.0 10.0  0.0     23    23.0                       
PKS0405-123 1125.38  0.09716       Ly_beta 202  <   81.0   0.0  0.0       02      0.0  0.0  0.0           22.8                       
PKS0405-123 1124.79  0.09658       Ly_beta 203  n  216.0  13.5 10.0     0204  n  34.0  3.0  0.0     02    22.8                       
PKS0405-123 1123.21  0.18264      Ly_delta 148  n   76.5  11.2  2.5     0204  n  29.0  7.0  0.0     02    20.5                       
PKS0405-123 1120.64  0.09254       Ly_beta 207  <   16.0   0.0  0.0       02      0.0  0.0  0.0           22.2                       
PKS0405-123 1119.93  0.09184       Ly_beta 208  n  180.0  13.0  0.0     0204  n  38.0  4.0  0.0     02    22.2                       
PKS0405-123 1109.19  0.18276    Ly_epsilon 148  n   82.4  99.7  4.6     0204  n  72.0 27.0  0.0     02    20.5                       
PKS0405-123 1108.48  0.16714      Ly_delta 160  <  412.0   0.0  0.0       02      0.0  0.0  0.0           20.7                       
PKS0405-123 1107.29  0.40570    O_IV_787.7 266  <   12.0   0.0  0.0       04      0.0  0.0  0.0           17.2                       
PKS0405-123 1102.30  0.16704    S_VI_944.5 267  <   11.0   0.0  0.0       04      0.0  0.0  0.0           19.4                       
PKS0405-123 1102.11  0.07447       Ly_beta 217  <   16.0   0.0  0.0       02      0.0  0.0  0.0           21.0                       
PKS0405-123 1100.01  0.07242       Ly_beta 219  <   66.0   0.0  0.0       02      0.0  0.0  0.0           21.0                       
PKS0405-123 1094.53  0.16712    Ly_epsilon 160  n  346.0  10.0  0.0       04  n  40.0  3.0  0.0     23    25.3                       
PKS0405-123 1089.35  0.16711    S_VI_933.4 267  n   24.0   8.0  0.0       04  n  19.0  4.0  0.0     23    24.7                       
PKS0405-123 1088.99  0.06168       Ly_beta 227  <   48.0   0.0  0.0       02      0.0  0.0  0.0           71.5                       
PKS0405-123 1086.29  0.05905       Ly_beta 228  <  266.0   0.0  0.0       02      0.0  0.0  0.0           69.0                       
PKS0405-123 1086.15  0.16697       Ly_zeta 160  n  514.0   7.0  0.0       04  ~  40.0  0.0  0.0     23    62.6                       
PKS0405-123 1081.00  0.16710        Ly_eta 160  n  266.0  10.0  0.0       04  n  37.0  3.0  0.0     23    31.2                       
PKS0405-123 1077.40  0.16709      Ly_theta 160  n  202.0   7.0  0.0       04  n  31.0  4.0  0.0     23    56.4                       
PKS0405-123 1074.83  0.16707      Ly_kappa 160  n  168.0  10.0  0.0       04  ~  30.0  0.0  0.0     23    56.3                       
PKS0405-123 1073.88  0.36329    O_IV_787.7 268  n   28.0   6.0  0.0       04  ~  10.0  0.0  0.0     23    48.1                       
PKS0405-123 1073.55  0.04663       Ly_beta 229  <   33.0   0.0  0.0       02      0.0  0.0  0.0           62.7                       
PKS0405-123 1071.90  0.36077    O_IV_787.7 269  n   75.0   7.0  0.0       04  n  15.0  4.0  0.0     23    44.1                       
PKS0405-123 1071.40  0.09660   C_III_977.0 270  n   26.0   7.0  0.0       04  n  44.0 15.0  0.0     23    54.7                       
PKS0405-123 1068.59  0.16708    N_II_915.6 230  n  104.0   7.0  0.0       04  n   9.0  6.0  0.0     23    51.3                       
PKS0405-123 1066.45  0.09657      Ly_gamma 203  <  153.0   0.0  0.0       02      0.0  0.0  0.0           24.4                       
PKS0405-123 1061.84  0.09183      Ly_gamma 208  <  103.0   0.0  0.0       02      0.0  0.0  0.0           22.5                       
PKS0405-123 1058.48  0.03194       Ly_beta 231  n   49.0   9.0  0.0       02  ~  38.0  0.0  0.0     02    23.7                       
PKS0405-123 1056.45  0.02996       Ly_beta 232  n  124.0  22.0  0.0       02  n  27.0  5.0  0.0     02    23.0                       
PKS0405-123 1054.97  0.16706    C_II_904.0  69  n  158.0   8.0  0.0       04  n  27.0  4.0  0.0     23    20.2                       
PKS0405-123 1054.60  0.16708    C_II_903.6  69  n  125.0   8.0  0.0       04  n  24.0  4.0  0.0     23    20.2                       
PKS0405-123 1051.67  0.08137      Ly_gamma 213  <   13.0   0.0  0.0       02      0.0  0.0  0.0           18.6                       
PKS0405-123 1050.32  0.36333 Ne_VIII_770.4 271  <   13.0   0.0  0.0       04      0.0  0.0  0.0           14.8                       
PKS0405-123 1043.09  0.36325    N_IV_765.1 272  n   42.0   7.0  0.0       04  ~  29.0  0.0  0.0     23    12.8                       
PKS0405-123 1041.21  0.36080    N_IV_765.1 273  <    8.0   0.0  0.0       04      0.0  0.0  0.0           14.5                       
PKS0405-123 1023.96  0.09187    Ly_epsilon 208  n   42.0   8.0  0.0       04  n  35.0 19.0  0.0     23    24.5                       
PKS0405-123 1003.60  0.03194      Ly_gamma 231  <   24.0   0.0  0.0       02      0.0  0.0  0.0           34.0                       
PKS0405-123  986.86  0.18263    O_II_834.5 274  <   21.0   0.0  0.0       04      0.0  0.0  0.0          418.5                       
PKS0405-123  985.24  0.18286   O_III_832.9 275  <   25.0   0.0  0.0       04      0.0  0.0  0.0        29883.6                       
PKS0405-123  985.06  0.18265   O_III_832.9 276  <   18.0   0.0  0.0       04      0.0  0.0  0.0        29883.4                       
PKS0405-123  978.20  0.02996      Ly_delta 232  <   34.0   0.0  0.0       02      0.0  0.0  0.0           41.7                       
PKS0405-123  944.89  0.16701    S_IV_809.7 237  <   22.0   0.0  0.0       04      0.0  0.0  0.0           54.2                       
PKS0405-123  941.46  0.49502     O_V_629.7 277  n  191.0   6.0 27.0     0419      0.0  0.0  0.0           42.2                       
PKS0405-123  934.39  0.49514    Mg_X_625.0 278  <   16.0   0.0  0.0       04      0.0  0.0  0.0           50.7                       
PKS0405-123  931.80  0.18292    O_IV_787.7 279  <   22.0   0.0  0.0       04      0.0  0.0  0.0           63.9                       
PKS0405-123  931.52  0.18257    O_IV_787.7 280  <   19.0   0.0  0.0       04      0.0  0.0  0.0           63.9                       
PKS1302-102 1643.33  0.05968   C_IV_1550.8   1  <   28.0   0.0  0.0       02      0.0  0.0  0.0           44.5                       
PKS1302-102 1640.60  0.05968   C_IV_1548.2   1  n   42.0   8.0  0.0       02  n  19.0  1.0  0.0     02    66.8                      a
PKS1302-102 1616.26  0.04222   C_IV_1550.8   2       0.0   0.0  0.0               0.0  0.0  0.0           65.3                       
PKS1302-102 1613.62  0.04225   C_IV_1548.2   2  n   52.0  10.0  0.0       02  n   8.0  1.0  0.0     02    65.2                       
PKS1302-102 1557.64  0.00442   C_IV_1550.8   3  n   31.0   6.0  0.0       02  ~  28.0  0.0  0.0     02    35.2                       
PKS1302-102 1555.05  0.00442   C_IV_1548.2   3  n   39.0   6.0  0.0       02  n  24.0  6.0  0.0     02    31.4                       
PKS1302-102 1541.64  0.26814      Ly_alpha   4  n   11.9   3.3  0.0       24  n   8.0  5.0  0.0     24    23.8                       
PKS1302-102 1541.52  0.09891  Si_IV_1402.7   6  <  107.0   0.0  0.0       02      0.0  0.0  0.0           27.5                       
PKS1302-102 1541.34  0.26789      Ly_alpha   5  n   84.5  14.4  0.0       23  n  23.8  3.0  0.0     23    23.8                       
PKS1302-102 1535.83  0.09485  Si_IV_1402.7   7  <   12.0   0.0  0.0       02      0.0  0.0  0.0           34.1                       
PKS1302-102 1531.62  0.09891  Si_IV_1393.8   6  n   51.0   3.0  0.0       02  n  47.0  8.0  0.0     02    36.9                      a
PKS1302-102 1525.96  0.09485  Si_IV_1393.8   7  n   18.0   7.0  0.0       02  ~  18.0  0.0  0.0     02    38.3                      a
PKS1302-102 1524.62  0.25414      Ly_alpha   8  n  242.0  15.0  0.0       02  n  35.0  1.0  0.0     02    33.4                       
PKS1302-102 1523.09  0.25288      Ly_alpha   9  n  284.0  18.0  0.0       02  n  43.0  2.0  0.0     02    33.4                       
PKS1302-102 1522.21  0.25216      Ly_alpha  10  n  435.0  25.0  0.0       02  n  42.0  1.0  0.0     02    32.6                       
PKS1302-102 1518.19  0.24885      Ly_alpha  11  n  124.8  32.8  0.0       23  n  77.0 19.0  0.0     23    32.6                       
PKS1302-102 1518.08  0.24876      Ly_alpha  12  n  235.6  26.1  0.0       23  n  21.8  1.9  0.0     23    32.6                       
PKS1302-102 1507.48  0.24004      Ly_alpha  13  n   81.6   7.7  0.0       24  n  25.0  4.0  0.0     24    32.8                       
PKS1302-102 1507.15  0.23977      Ly_alpha  14  n   42.9   7.7  0.0       24  n  24.0  5.0  0.0     24    32.8                       
PKS1302-102 1504.90  0.23792      Ly_alpha  16  n   30.0   2.0  0.0       02  n  27.0 10.0  0.0     02    32.8                      a
PKS1302-102 1503.71  0.23694      Ly_alpha  17  n   21.0   4.5  0.0       24  n  14.0  5.0  0.0     24    32.8                       
PKS1302-102 1503.41  0.23669      Ly_alpha  18  n   50.3   6.6  0.0       24  n  17.0  5.0  0.0     24    32.8                       
PKS1302-102 1502.14  0.23565      Ly_alpha  19  n   26.0  14.0  0.0       02  n   9.0  4.0  0.0     02    32.7                       
PKS1302-102 1492.15  0.22743      Ly_alpha  20  n   47.8   9.3  3.6     0623  n  22.8  7.2  7.2   1623    38.7                       
PKS1302-102 1489.92  0.22559      Ly_alpha  21  n  360.1  15.3  6.1     0206  n  49.0  2.0  0.0     02    38.7                       
PKS1302-102 1488.64  0.22454      Ly_alpha  22  n  292.0  28.0  0.0       02  n  33.0  2.0  0.0     02    38.7                       
PKS1302-102 1477.21  0.21514      Ly_alpha  23  n   37.0   2.0  0.0       02  n  22.0  6.0  0.0     02    34.0                      a
PKS1302-102 1464.13  0.20438      Ly_alpha  24  n   46.0   2.0  0.0       02  n  33.0  7.0  0.0     02    23.0                       
PKS1302-102 1462.04  0.04225  Si_IV_1402.7  25  <   45.0   0.0  0.0       02      0.0  0.0  0.0           39.4                       
PKS1302-102 1461.29  0.09498   C_II_1334.5  26  n   29.5   6.1  0.0       23  n   7.3  1.8  0.0     23    37.5                       
PKS1302-102 1461.05  0.09480   C_II_1334.5  27  n   48.2   9.6  0.0       23  n  18.2  3.6  0.0     23    37.5                       
PKS1302-102 1452.65  0.04225  Si_IV_1393.8  25  n   18.0   2.0  0.0       02  ~  18.0  0.0  0.0     02    37.2                       
PKS1302-102 1450.28  0.19299      Ly_alpha  28  n  158.2  30.3  0.0       23  n  24.1  4.3  0.0     23    28.4                       
PKS1302-102 1450.06  0.19281      Ly_alpha  29  n  198.2  52.6  0.0       23  n  68.9 14.1  0.0     23    28.4                       
PKS1302-102 1449.60  0.19243      Ly_alpha  30  n  211.8  18.8  0.0       23  n  23.8  1.9  0.0     23    28.4                       
PKS1302-102 1448.58  0.19159      Ly_alpha  31  n  412.0  15.8 11.1     0206  n  29.0  1.0  0.0     02    28.4                       
PKS1302-102 1437.65  0.19159 Si_III_1206.5  32  n   25.0   4.0  0.0       02  ~  13.0  0.0  0.0     02    28.3                       
PKS1302-102 1421.48  0.16930      Ly_alpha  33  n  195.0   7.0  0.0       02  n  51.0  4.0  0.0     02    30.6                       
PKS1302-102 1408.15  0.15833      Ly_alpha  34  n   80.0   2.0  0.0       02  n  43.0  3.0  0.0     02    31.0                       
PKS1302-102 1392.33  0.14532      Ly_alpha  35  n  926.5  51.7  0.0       23  n  65.5  2.5  0.0     23    29.1                       
PKS1302-102 1390.89  0.04223   C_II_1334.5  36  n   49.3  22.8  0.0       23  n  20.9  8.9  0.0     23    31.9                       
PKS1302-102 1380.12  0.09497  Si_II_1260.4  37  n   24.7   5.0  0.0       23  n   6.2  1.6  0.0     23    31.1                       
PKS1302-102 1375.17  0.13120      Ly_alpha  38  n   26.0   2.0  0.0       02  ~  17.0  0.0  0.0     02    23.3                      a
PKS1302-102 1373.89  0.13015      Ly_alpha  39  n   49.0   8.0  0.0       02  n  34.0  2.0  0.0     02    23.3                      a
PKS1302-102 1370.17  0.12709      Ly_alpha  40  n   58.0  10.0  0.0       02  n  19.0  2.0  0.0     02    21.1                       
PKS1302-102 1368.42  0.12565      Ly_alpha  41  n   79.0  10.0  0.0       02  n  27.0  2.0  0.0     02    21.1                       
PKS1302-102 1365.64  0.12336      Ly_alpha  42  n  109.0   3.0  0.0       02  n  33.0  3.0  0.0     02    31.2                       
PKS1302-102 1361.35  0.09891    N_V_1238.8  43  n   14.0   3.0  0.0       02  ~  12.0  0.0  0.0     02    13.3                      a
PKS1302-102 1335.91  0.09891      Ly_alpha  44  n  454.0  22.0  0.0       02  n  47.0  2.0  0.0     02    30.3                       
PKS1302-102 1330.96  0.09484      Ly_alpha  45  >  686.0   0.0  0.0       23      0.0  0.0  0.0           26.2                       
PKS1302-102 1329.92  0.09398      Ly_alpha  46  n  421.9  22.9  0.0       23  n  33.0  1.3  0.0     23    26.2                       
PKS1302-102 1321.10  0.09499 Si_III_1206.5  47  n   55.2   5.9  0.0       23  n  10.4  1.2  0.0     23    24.0                       
PKS1302-102 1320.89  0.09481 Si_III_1206.5  48  n  122.1   7.9  0.0       23  n  23.5  1.5  0.0     23    24.0                       
PKS1302-102 1309.22  0.07695      Ly_alpha  49  n   40.0   6.0  0.0       02  n  25.0  2.0  0.0     02    26.4                       
PKS1302-102 1300.01  0.25288   O_VI_1037.6  50  <    7.0   0.0  0.0       02      0.0  0.0  0.0           24.0                       
PKS1302-102 1294.37  0.06474      Ly_alpha  51  n  256.0  20.0  0.0       02  n  37.0  2.0  0.0     02    29.3                       
PKS1302-102 1292.88  0.25288   O_VI_1031.9  50  n   11.0   5.0  0.0       02  n   8.0  3.0  0.0     02    24.9                       
PKS1302-102 1288.22  0.05968      Ly_alpha  52  n   89.0  10.0  0.0       02  n  25.0  2.0  0.0     02    23.5                       
PKS1302-102 1287.02  0.05869      Ly_alpha  53  n   92.0   2.0  0.0       02  n  23.0  0.0  0.0     02    24.5                       
PKS1302-102 1286.40  0.25414       Ly_beta   8  n   22.0  13.0  0.0       02  n  30.0 10.0  0.0     02    20.7                       
PKS1302-102 1285.11  0.25288       Ly_beta   9  n   54.0   8.0  0.0       02  n  45.0  8.0  0.0     02    20.7                       
PKS1302-102 1284.37  0.25216       Ly_beta  10  n  215.0  13.0  0.0       02  n  47.0  2.0  0.0     02    20.7                       
PKS1302-102 1280.88  0.24876       Ly_beta  12  n   91.0   7.0  0.0       02  n  24.0  1.0  0.0     02    26.9                       
PKS1302-102 1273.61  0.22744   O_VI_1037.6  55  n   18.7   4.5  2.4     0623  n  11.6  4.6  0.0     23    29.3                       
PKS1302-102 1272.31  0.04659      Ly_alpha  56  n  231.0  24.0  0.0       02  n  48.0  4.0  0.0     02    28.8                       
PKS1302-102 1271.89  0.23999       Ly_beta  13  <   77.0   0.0  0.0       02      0.0  0.0  0.0           24.3                       
PKS1302-102 1271.73  0.22563   O_VI_1037.6  57  n   60.0  11.8  0.0       06  ~  30.0  0.0  0.0     23    24.6                       
PKS1302-102 1269.76  0.23792       Ly_beta  16  <  119.0   0.0  0.0       02      0.0  0.0  0.0           24.3                       
PKS1302-102 1269.73  0.04447      Ly_alpha  59  n  141.0  11.0  0.0       02  n  30.0  1.0  0.0     02    28.8                       
PKS1302-102 1268.50  0.23669       Ly_beta  18  <    8.0   0.0  0.0       02      0.0  0.0  0.0           24.3                       
PKS1302-102 1267.03  0.04225      Ly_alpha  60  n  410.0  25.0  0.0       02  n  36.0  1.0  0.0     02    27.0                       
PKS1302-102 1266.63  0.22744   O_VI_1031.9  55  n   37.0   4.3  2.5     0623  n  11.5  1.8  0.0     23    23.0                       
PKS1302-102 1264.72  0.22559   O_VI_1031.9  57  n   77.0   6.6  5.0     0206  n  28.0  2.0  0.0     02    23.0                       
PKS1302-102 1257.47  0.04225 Si_III_1206.5  61  n   54.0   7.0  0.0       02  n  13.0  1.0  0.0     02    25.8                       
PKS1302-102 1257.08  0.22556       Ly_beta  21  n   78.0   8.0  0.0       02  n  52.0  8.0  0.0     02    21.9                       
PKS1302-102 1256.04  0.22454       Ly_beta  22  n   75.0  11.0  0.0       02  n  36.0  4.0  0.0     02    21.9                       
PKS1302-102 1255.59  0.03284      Ly_alpha  62  n   42.0  11.0  0.0       02  n  25.0  6.0  0.0     02    26.0                       
PKS1302-102 1249.68  0.20438   O_VI_1037.6  63  n   33.0   4.0  0.0       02  n  32.0  8.0  0.0     02    26.7                      a
PKS1302-102 1246.40  0.21514       Ly_beta  23  n   38.0   2.0  0.0       02  n  28.0  4.0  0.0     02    32.4                       
PKS1302-102 1242.83  0.20438   O_VI_1031.9  63  n   33.0   4.0  0.0       02  n  41.0  4.0  0.0     02    32.6                       
PKS1302-102 1242.41  0.02200      Ly_alpha  64  n   77.9   7.8  0.0       24  n  39.0  5.0  0.0     24    41.3                       
PKS1302-102 1235.36  0.20438       Ly_beta  24  <   10.0   0.0  0.0       02      0.0  0.0  0.0           27.7                       
PKS1302-102 1232.81  0.20189       Ly_beta  65  <   12.0   0.0  0.0       02      0.0  0.0  0.0           27.7                       
PKS1302-102 1229.65  0.01150      Ly_alpha  66  n   93.0  18.0  0.0       02  n  27.0  5.0  0.0     02    40.9          O_VI_1031.9  
PKS1302-102 1223.62  0.19294       Ly_beta  28  n   56.0   3.0  0.0       02  n  38.0  1.0  0.0     02    39.6                       
PKS1302-102 1223.11  0.19244       Ly_beta  30  n   38.0   9.0  0.0       02  n  14.0  3.0  0.0     02    39.6                       
PKS1302-102 1222.24  0.19159       Ly_beta  31  n  241.0  14.0  0.0       02  n  23.0  1.0  0.0     02   155.4                       
PKS1302-102 1221.04  0.00442      Ly_alpha  67  n  301.0  99.0  0.0       02  n  17.0  3.0  0.0     02   184.2                       
PKS1302-102 1219.70  0.25414      Ly_gamma   8  <   49.0   0.0  0.0       02      0.0  0.0  0.0          147.4                       
PKS1302-102 1214.46  0.24876      Ly_gamma  12  <   52.0   0.0  0.0       02      0.0  0.0  0.0          167.6                       
PKS1302-102 1211.78  0.00438 Si_III_1206.5  68  n   37.0  34.4  0.0       23  n   3.7  2.9  0.0     23    64.9                      a
PKS1302-102 1208.90  0.07695 Fe_III_1122.5  69  n   24.0   3.0  0.0       02  ~  18.0  0.0  0.0     02    60.4                      a
PKS1302-102 1205.94  0.23999      Ly_gamma  13  <   12.0   0.0  0.0       02      0.0  0.0  0.0           35.4                       
PKS1302-102 1191.11  0.25414      Ly_delta   8  <   16.0   0.0  0.0       02      0.0  0.0  0.0           40.3                       
PKS1302-102 1188.50  0.14541   O_VI_1037.6  70  <   35.0   0.0  0.0       24      0.0  0.0  0.0           44.0                       
PKS1302-102 1188.17  0.14510   O_VI_1037.6  71  n   79.5  25.8  0.0       23  n  46.6 14.1  0.0     23    44.0                       
PKS1302-102 1188.12  0.15833       Ly_beta  34  <  105.0   0.0  0.0       02      0.0  0.0  0.0           43.5                       
PKS1302-102 1182.08  0.14551   O_VI_1031.9  70  n   89.2  54.7  0.0       23  n  60.0 41.5  0.0     23    45.7                       
PKS1302-102 1181.64  0.14508   O_VI_1031.9  71  n   78.8  42.2  0.0       23  n  39.3 22.2  0.0     23    45.7                       
PKS1302-102 1177.67  0.23999      Ly_delta  13  <   27.0   0.0  0.0       02      0.0  0.0  0.0           40.0                       
PKS1302-102 1174.76  0.14530       Ly_beta  35  n  571.0  83.0  0.0       02  n  60.0  6.0  0.0     02    43.2                       
PKS1302-102 1164.21  0.19159   C_III_977.0  72  n   31.0   4.0  0.0       02  n  16.0  6.0  0.0     02    36.6                       
PKS1302-102 1160.30  0.13120       Ly_beta  38  <   27.0   0.0  0.0       02      0.0  0.0  0.0           38.5                       
PKS1302-102 1159.22  0.13015       Ly_beta  39  <   26.0   0.0  0.0       02      0.0  0.0  0.0           38.8                       
PKS1302-102 1158.86  0.19159      Ly_gamma  31  n  144.0   3.0  0.0       02  n  28.0  1.0  0.0     02    36.8                       
PKS1302-102 1156.08  0.12709       Ly_beta  40  <   26.0   0.0  0.0       02      0.0  0.0  0.0           38.8                       
PKS1302-102 1154.60  0.12565       Ly_beta  41  <   26.0   0.0  0.0       02      0.0  0.0  0.0           38.8                       
PKS1302-102 1152.26  0.12336       Ly_beta  42  n   30.0   9.0  0.0       02  ~  23.0  0.0  0.0     02    43.1                      a
PKS1302-102 1140.25  0.09891   O_VI_1037.6  73  n   55.0   4.0  0.0       02  n  54.0  4.0  0.0     02    40.2                      p
PKS1302-102 1137.19  0.16930      Ly_gamma  33  n   30.0   6.0  0.0       02  ~  42.0  0.0  0.0     02    35.5                       
PKS1302-102 1136.05  0.09486   O_VI_1037.6  74  n   26.5  10.4  0.0       24  n  59.0  6.0  0.0     24    37.9                       
PKS1302-102 1131.70  0.19159      Ly_delta  31  n  115.0   6.0  0.0       02  ~  32.0  0.0  0.0     02    29.3                       
PKS1302-102 1129.81  0.09486   O_VI_1031.9  74  n   84.3  73.9  0.0       23  n  63.0 26.6  0.0     23    31.8                       
PKS1302-102 1127.18  0.09891       Ly_beta  44  n  164.0  41.0  0.0       02  n  63.0 13.0  0.0     02    36.1                       
PKS1302-102 1123.01  0.09485       Ly_beta  45  >  470.0   0.0  0.0       23      0.0  0.0  0.0           36.6                       
PKS1302-102 1122.13  0.09399       Ly_beta  46  <  314.0   0.0  0.0       02      0.0  0.0  0.0           36.6                       
PKS1302-102 1117.46  0.19159    Ly_epsilon  31  n   68.6  20.3  0.0       23  n  21.3  6.8  0.0     23    30.2                       
PKS1302-102 1113.85  0.14530      Ly_gamma  35  n  327.0  36.0  0.0       02  n  70.0  7.0  0.0     02    28.4                       
PKS1302-102 1110.53  0.16930      Ly_delta  33  <   19.0   0.0  0.0       02      0.0  0.0  0.0           27.7                       
PKS1302-102 1109.02  0.19159       Ly_zeta  31  n   53.9  22.1  0.0       23  n  27.2 11.7  0.0     23    28.5                       
PKS1302-102 1104.79  0.06474   O_VI_1037.6  75  n   25.0   1.0  0.0       02  ~  42.0  0.0  0.0     02    31.8                       
PKS1302-102 1104.65  0.07695       Ly_beta  49  <   25.0   0.0  0.0       02      0.0  0.0  0.0           31.5                       
PKS1302-102 1103.65  0.19159        Ly_eta  31  n   24.1  14.3  0.0       23  n   7.8 11.2  0.0     23    30.2                       
PKS1302-102 1098.73  0.06474   O_VI_1031.9  75  <   69.0   0.0  0.0       02      0.0  0.0  0.0           29.5                       
PKS1302-102 1092.13  0.06474       Ly_beta  51  <  105.0   0.0  0.0       02      0.0  0.0  0.0           41.2                       
PKS1302-102 1087.74  0.14530      Ly_delta  35  n  226.0  16.0  0.0       02  ~  76.0  0.0  0.0     02    86.2                       
PKS1302-102 1086.94  0.05968       Ly_beta  52  <   64.0   0.0  0.0       02      0.0  0.0  0.0           93.1                       
PKS1302-102 1081.46  0.04225   O_VI_1037.6  76  <  110.0   0.0  0.0       02      0.0  0.0  0.0           53.8                       
PKS1302-102 1080.75  0.05365       Ly_beta  77  n   36.0   4.0  0.0       02  n  33.0  7.0  0.0     02    53.2                       
PKS1302-102 1075.53  0.04225   O_VI_1031.9  76  n  194.0  10.0  0.0       02  n  54.0  3.0  0.0     02    44.8                       
PKS1302-102 1073.51  0.04659       Ly_beta  56  n   63.0   8.0  0.0       02  n  48.0  1.0  0.0     02    44.5                       
PKS1302-102 1071.34  0.04447       Ly_beta  59  <   22.0   0.0  0.0       02      0.0  0.0  0.0           32.0                       
PKS1302-102 1069.80  0.09496   C_III_977.0  78  n   65.4  42.9  0.0       23  n  11.6  8.7  0.0     23    30.5                       
PKS1302-102 1069.63  0.09479   C_III_977.0  79  n  178.8  48.6  0.0       23  n  29.7  8.2  0.0     23    30.5                       
PKS1302-102 1069.06  0.04225       Ly_beta  60  <  325.0   0.0  0.0       02      0.0  0.0  0.0           32.0                       
PKS1302-102 1068.73  0.09891      Ly_gamma  44  n   55.0  33.0  0.0       02  n  19.0 12.0  0.0     02    30.4                       
PKS1302-102 1068.72  0.04192       Ly_beta  80  <   42.0   0.0  0.0       02      0.0  0.0  0.0           32.0                       
PKS1302-102 1064.78  0.09485      Ly_gamma  45  >  444.0   0.0  0.0       23      0.0  0.0  0.0           20.4                       
PKS1302-102 1063.95  0.09399      Ly_gamma  46  n  139.0   4.0  0.0       02  n  30.0  0.0  0.0     02    20.4                       
PKS1302-102 1059.41  0.03284       Ly_beta  62  <   21.0   0.0  0.0       02      0.0  0.0  0.0           29.5                       
PKS1302-102 1039.83  0.09485      Ly_delta  45  >  317.0   0.0  0.0       24      0.0  0.0  0.0           28.0                       
PKS1302-102 1039.01  0.09399      Ly_delta  46  n   58.0   4.0  0.0       02  ~  25.0  0.0  0.0     02    28.0                       
PKS1302-102 1037.52  0.01150       Ly_beta  66  <  108.0   0.0  0.0       02      0.0  0.0  0.0           30.2                       
PKS1302-102 1035.50  0.06474      Ly_gamma  51  n   26.0   6.0  0.0       02      0.0  0.0  0.0           22.0                       
PKS1302-102 1030.26  0.00442       Ly_beta  67  n  201.0  18.0  0.0       02  n  30.0  4.0  0.0     02    26.6                       
PKS1302-102 1029.61  0.05869      Ly_gamma  53  <   19.0   0.0  0.0       02      0.0  0.0  0.0           25.2                       
PKS1302-102 1026.66  0.09485    Ly_epsilon  45  >  429.0   0.0  0.0       24      0.0  0.0  0.0           35.1                       
PKS1302-102 1019.01  0.09485       Ly_zeta  45  >  304.0   0.0  0.0       24      0.0  0.0  0.0           32.2                       
PKS1302-102 1018.26  0.04221   C_III_977.0  81  n  133.2  25.6  0.0       23  n  22.6  4.3  0.0     23    33.8                       
PKS1302-102 1014.08  0.09485        Ly_eta  45  >  162.0   0.0  0.0       24      0.0  0.0  0.0           32.7                       
PKS1302-102 1013.63  0.04225      Ly_gamma  60  n  117.0  28.0  0.0       02  n  27.0  8.0  0.0     02    34.4                       
PKS1302-102 1010.71  0.09485      Ly_theta  45  >  167.0   0.0  0.0       24      0.0  0.0  0.0           32.2                       
PKS1302-102 1008.33  0.09485       Ly_iota  45  >  150.0   0.0  0.0       24      0.0  0.0  0.0           32.1                       
PKS1302-102 1005.48  0.05869      Ly_delta  53  <   27.0   0.0  0.0       02      0.0  0.0  0.0           42.2                       
PKS1302-102  983.72  0.01150      Ly_gamma  66  <  153.0   0.0  0.0       02      0.0  0.0  0.0          102.5                       
PKS1302-102  976.84  0.00442      Ly_gamma  67  <  153.0   0.0  0.0       02      0.0  0.0  0.0          128.4                       
PKS1302-102  960.67  0.01150      Ly_delta  66  <  177.0   0.0  0.0       02      0.0  0.0  0.0          134.7                       
PKS1302-102  953.94  0.00442      Ly_delta  67  <  177.0   0.0  0.0       02      0.0  0.0  0.0          135.6                       
    PKS2005 1294.60  0.06493      Ly_alpha   1  n  249.0  15.0  0.0       18  n  37.0  3.0  0.0     18     0.0                       
    PKS2005 1285.80  0.05769      Ly_alpha   2  n  294.0  15.0  0.0       18  n  47.0  3.0  0.0     18     0.0                       
    PKS2005 1236.18  0.01687      Ly_alpha   3  n  281.0  21.0  0.0       18  n  40.0  3.0  0.0     18     0.0                       
    PKS2005 1235.72  0.01649      Ly_alpha   4  n  299.0  26.0  0.0       18  n  59.0  3.0  0.0     18     0.0                       
    PKS2005 1104.96  0.06490   O_VI_1037.6   5  n   19.0  18.0  0.0       18  ~  36.0  0.0  0.0     18    29.4                       
    PKS2005 1098.90  0.06490   O_VI_1031.9   5  n   62.0  13.0  0.0       18  ~  28.0  0.0  0.0     18    31.4                       
    PKS2005 1092.36  0.06497       Ly_beta   1  n   74.5  26.6  0.0       23  n  30.9 11.5  0.0     23    31.6                       
    PKS2005 1043.10  0.01694       Ly_beta   3  n  163.2  20.5  0.0       23  n  26.1  4.2  0.0     23    30.9                       
    PKS2005 1042.70  0.01655       Ly_beta   4  n   51.9  76.8  0.0       23  n  35.1 18.0  0.0     23    30.9                       
    PKS2005  993.53  0.01690   C_III_977.0   7  n  152.0  26.0  0.0       18  ~  42.0  0.0  0.0     18    54.8                       
PKS2155-304 1515.86  0.08062  Si_IV_1402.7   1  <    5.0   0.0  0.0       02      0.0  0.0  0.0           17.0                       
PKS2155-304 1506.13  0.08062  Si_IV_1393.8   1  n   12.0   4.0  0.0       02  n  14.0  5.0  0.0     02    17.6                       
PKS2155-304 1352.42  0.11249      Ly_alpha   2  n   19.0   8.0  0.0       02  n  43.0 14.0  0.0     02    13.5                       
PKS2155-304 1349.82  0.11035      Ly_alpha   3  n   40.0   1.0  0.0       02  n  37.0  3.0  0.0     02    13.5                       
PKS2155-304 1344.36  0.10586      Ly_alpha   4  n  156.0  22.0  0.0       02  n  66.0  4.0  0.0     02    13.9                       
PKS2155-304 1343.95  0.10552      Ly_alpha   5  n  360.0   7.0  0.0       02  n  54.0  1.0  0.0     02    13.9                       
PKS2155-304 1322.45  0.08784      Ly_alpha   6  n   73.0   4.0  0.0       02  n  28.0  1.0  0.0     02    10.8                       
PKS2155-304 1313.68  0.08062      Ly_alpha   7  n   29.0   5.0  0.0       02  n  40.0  5.0  0.0     02    11.0                       
PKS2155-304 1307.37  0.07543      Ly_alpha   8  n  189.0   4.0  0.0       02  n  32.0  0.0  0.0     02    14.5                       
PKS2155-304 1298.10  0.06781      Ly_alpha   9  n   62.0   5.0  0.0       02  n  35.0  2.0  0.0     02    13.1                       
PKS2155-304 1288.96  0.06029      Ly_alpha  10  n   94.0   5.0  0.0       02  n  39.0  1.0  0.0     02    11.0                       
PKS2155-304 1287.49  0.05908      Ly_alpha  11  n  138.0   5.0  0.0       02  n  28.0  0.0  0.0     02    13.6                       
PKS2155-304 1285.05  0.05707      Ly_alpha  12  n  424.0  11.0  0.0       02  n  68.0  1.0  0.0     02    13.6                       
PKS2155-304 1284.46  0.05659      Ly_alpha  13  n  477.0  10.0  0.0       02  n  48.0  1.0  0.0     02    13.6                       
PKS2155-304 1281.86  0.05445      Ly_alpha  14  n   60.0  31.0  0.0       02  n  54.0  7.0  0.0     02    14.3                       
PKS2155-304 1281.38  0.05405      Ly_alpha  15  n  315.0   4.0  0.0       02  n  44.0  0.0  0.0     02    14.3                       
PKS2155-304 1270.79  0.04534      Ly_alpha  16  n   87.0   5.0  0.0       02  n  34.0  1.0  0.0     02    15.3                       
PKS2155-304 1256.36  0.03347      Ly_alpha  17  n   12.0   1.0  0.0       02  n  25.0  2.0  0.0     02    10.9                       
PKS2155-304 1246.99  0.02576      Ly_alpha  18  n   19.0   3.0  0.0       02  n  16.0  2.0  0.0     02    14.6                       
PKS2155-304 1238.67  0.01892      Ly_alpha  19  n   59.0   4.0  0.0       02  n  38.0  4.0  0.0     02    15.7                       
PKS2155-304 1236.62  0.01723      Ly_alpha  20  n   78.0   6.0  0.0       02  n  31.0  2.0  0.0     02    15.5                       
PKS2155-304 1236.35  0.01701      Ly_alpha  21  n  143.0   5.0  0.0       02  n  26.0  1.0  0.0     02    15.5                       
PKS2155-304 1235.90  0.01664      Ly_alpha  22  n  115.0   5.0  0.0       02  n  25.0  1.0  0.0     02    15.5                       
PKS2155-304 1226.34  0.00878      Ly_alpha  23  n   49.0   8.0  0.0       02  n  59.0  8.0  0.0     02    14.4                       
PKS2155-304 1141.11  0.11249       Ly_beta   2  <   10.0   0.0  0.0       02      0.0  0.0  0.0           15.5                       
PKS2155-304 1138.91  0.11035       Ly_beta   3  <   10.0   0.0  0.0       02      0.0  0.0  0.0           15.2                       
PKS2155-304 1133.96  0.10552       Ly_beta   5  n   47.0  72.0  0.0       02  n  34.0 18.0  0.0     02    15.3                       
PKS2155-304 1115.82  0.08784       Ly_beta   6  n   12.0   2.0  0.0       02      0.0  0.0  0.0           12.2                       
PKS2155-304 1108.42  0.08062       Ly_beta   7  <    7.0   0.0  0.0       02      0.0  0.0  0.0           10.3                       
PKS2155-304 1103.09  0.07543       Ly_beta   8  n   39.0  10.0  0.0       02  n  37.0 10.0  0.0     02    12.2                       
PKS2155-304 1096.83  0.05707   O_VI_1037.6  24  <   93.0   0.0  0.0       02      0.0  0.0  0.0           17.4                       
PKS2155-304 1095.28  0.06781       Ly_beta   9  n   22.0  13.0  0.0       02  n  24.0 15.0  0.0     02    17.2                       
PKS2155-304 1093.70  0.05405   O_VI_1037.6  25  n   30.0   9.0  0.0       02  n  14.0  6.0  0.0     02    17.4                       
PKS2155-304 1090.82  0.05707   O_VI_1031.9  24  n   44.0  11.0  0.0       02  n  24.0  7.0  0.0     02    18.2                       
PKS2155-304 1087.70  0.05405   O_VI_1031.9  25  n   32.0   5.0  0.0       02  n  18.0  0.0  0.0     02    35.2                       
PKS2155-304 1086.32  0.05908       Ly_beta  11  n   52.0  12.0  0.0       02  n  65.0  7.0  0.0     02    35.0                       
PKS2155-304 1084.26  0.05707       Ly_beta  12  <  244.0   0.0  0.0       02      0.0  0.0  0.0           32.9                       
PKS2155-304 1083.77  0.05659       Ly_beta  13  n  164.0  61.0  0.0       02  n  58.0 24.0  0.0     02    32.9                       
PKS2155-304 1081.57  0.05445       Ly_beta  14  n   18.0   3.0  0.0       02  n  31.0  7.0  0.0     02    14.0                       
PKS2155-304 1081.16  0.05405       Ly_beta  15  n   73.0  11.0  0.0       02  n  40.0  6.0  0.0     02    14.0                       
PKS2155-304 1075.49  0.10586      Ly_gamma   4  <   46.0   0.0  0.0       02      0.0  0.0  0.0           14.5                       
PKS2155-304 1075.16  0.10552      Ly_gamma   5  n   31.0  13.0  0.0       02  n  45.0 22.0  0.0     02    14.5                       
PKS2155-304 1072.23  0.04534       Ly_beta  16  n   17.0  10.0  0.0       02  n  35.0 21.0  0.0     02    14.5                       
PKS2155-304 1060.05  0.03347       Ly_beta  17  <    8.0   0.0  0.0       02      0.0  0.0  0.0           13.0                       
PKS2155-304 1052.14  0.02576       Ly_beta  18  <    8.0   0.0  0.0       02      0.0  0.0  0.0           12.1                       
PKS2155-304 1050.28  0.10586      Ly_delta   4  <    7.0   0.0  0.0       02      0.0  0.0  0.0           11.2                       
PKS2155-304 1045.90  0.07543      Ly_gamma   8  <    7.0   0.0  0.0       02      0.0  0.0  0.0           12.1                       
PKS2155-304 1045.13  0.01892       Ly_beta  19  <    8.0   0.0  0.0       02      0.0  0.0  0.0           12.8                       
PKS2155-304 1043.40  0.01723       Ly_beta  20  n   35.0   6.0  0.0       02  n  42.0  7.0  0.0     02    12.8                       
PKS2155-304 1043.17  0.01701       Ly_beta  21  n   37.0  71.0  0.0       02  n  37.0 27.0  0.0     02    12.8                       
PKS2155-304 1042.79  0.01664       Ly_beta  22  n   18.0   7.0  0.0       02  n  15.0  8.0  0.0     02    12.8                       
PKS2155-304 1034.73  0.00878       Ly_beta  23  <    9.0   0.0  0.0       02      0.0  0.0  0.0           14.4                       
PKS2155-304 1021.38  0.07543      Ly_delta   8  <    8.0   0.0  0.0       02      0.0  0.0  0.0           12.7                       
PKS2155-304 1003.94  0.05707      Ly_delta  12  <   11.0   0.0  0.0       02      0.0  0.0  0.0           11.9                       
PKS2155-304 1001.08  0.05405      Ly_delta  15  <   14.0   0.0  0.0       02      0.0  0.0  0.0           21.8                       
PKS2155-304  965.90  0.01701      Ly_delta  21  <   22.0   0.0  0.0       02      0.0  0.0  0.0           31.0                       
      Q1230 1715.59  0.10627   C_IV_1550.8  50  n  300.3 103.5  0.0       23  n  81.7 30.8  0.0     23   131.9                       
      Q1230 1714.26  0.10542   C_IV_1550.8  49  n  407.0 118.0  0.0       23  n  65.0 19.6  0.0     23   131.9                       
      Q1230 1712.81  0.10632   C_IV_1548.2  50  n  195.4 112.0  0.0       23  n  37.6 20.6  0.0     23   131.7                       
      Q1230 1711.43  0.10543   C_IV_1548.2  49  n  738.4 301.2  0.0       23  n 106.6 43.3  0.0     23   148.0                       
      Q1230 1705.86  0.10000   C_IV_1550.8   1  <   49.0   0.0  0.0       02      0.0  0.0  0.0           59.9                       
      Q1230 1703.02  0.10000   C_IV_1548.2   1  n   89.0  17.0  0.0       02  n  40.0  8.0  0.0     02    59.8                      p
      Q1230 1669.08  0.07807   C_IV_1548.2   2  n  235.1  65.5  0.0       23  n  12.6  2.4  0.0     23    68.9                       
      Q1230 1668.86  0.07793   C_IV_1548.2   3  n  109.2  27.3  0.0       23  n  16.9  4.2  0.0     23    68.9                       
      Q1230 1668.54  0.07773   C_IV_1548.2   4  n  166.8  25.7  0.0       23  n  13.3  2.0  0.0     23    68.9                       
      Q1230 1668.39  0.07763   C_IV_1548.2   5  n   73.9  20.7  0.0       23  n   6.4  2.0  0.0     23    68.9                       
      Q1230 1668.25  0.07754   C_IV_1548.2   6  n   85.6  16.7  0.0       23  n  11.5  2.2  0.0     23    68.9                       
      Q1230 1626.55  0.04886   C_IV_1550.8   7  <   21.0   0.0  0.0       02      0.0  0.0  0.0           66.0                       
      Q1230 1623.85  0.04886   C_IV_1548.2   7  n   39.0   1.0  0.0       02  n  21.0  9.0  0.0     02    65.9                      a
      Q1230 1559.70  0.00575   C_IV_1550.8   8  n   38.3   9.3  0.0       23  n  15.3  3.8  0.0     23    39.2                       
      Q1230 1557.08  0.00573   C_IV_1548.2   8  n   58.7   7.4  0.0       23  n   8.7  1.2  0.0     23    42.5                       
      Q1230 1512.26  0.07805  Si_IV_1402.7   9  n   24.0   4.0  0.0       02  ~  20.0  0.0  0.0     02    45.3                      p
      Q1230 1511.90  0.07779  Si_IV_1402.8  10  n   17.0   3.0  0.0       24  n  15.0  3.0  0.0     24    45.3                       
      Q1230 1502.54  0.07805  Si_IV_1393.8   9  n   29.0   4.0  0.0       02  ~  10.0  0.0  0.0     02    43.9                       
      Q1230 1502.06  0.07770  Si_IV_1393.8  10  n   22.8   7.9  0.0       23  n  13.4  4.6  0.0     23    49.1                       
      Q1230 1410.82  0.00574  Si_IV_1402.8  11  n   30.4   5.5  0.0       23  n   7.6  1.4  0.0     23    24.5                       
      Q1230 1410.66  0.00562  Si_IV_1402.8  12  n   12.8   5.4  0.0       23  n   5.5  2.6  0.0     23    24.5                       
      Q1230 1401.76  0.00574  Si_IV_1393.8  11  n   45.0   5.4  0.0       23  n   8.3  1.0  0.0     23    25.8                       
      Q1230 1401.60  0.00562  Si_IV_1393.8  12  n   18.6   7.3  0.0       23  n  11.0  3.4  0.0     23    25.8                       
      Q1230 1374.98  0.10635    N_V_1242.8  48  n  404.2  39.9  0.0       23  n  68.1  3.7  0.0     23    29.9                       
      Q1230 1374.28  0.10579    N_V_1242.8  47  n  794.6  58.2  0.0       23  n  97.5  7.8  0.0     23    29.9                       
      Q1230 1373.62  0.10526    N_V_1242.8  46  n  526.0  19.6  0.0       23  n  78.7  2.2  0.0     23    29.9                       
      Q1230 1370.62  0.10639    N_V_1238.8  48  n  213.8  18.1  0.0       23  n  45.1  3.1  0.0     23    26.0                       
      Q1230 1370.03  0.10591    N_V_1238.8  47  n  906.4  38.5  0.0       23  n 166.8  7.1  0.0     23    26.0                       
      Q1230 1369.21  0.10525    N_V_1238.8  46  n  495.2  28.1  0.0       23  n  78.3  2.6  0.0     23    26.0                       
      Q1230 1367.07  0.12454      Ly_alpha  13  n  105.9  12.2  0.0       23  n  50.0  3.8  0.0     23    19.8           N_V_1242.8  
      Q1230 1362.80  0.12103      Ly_alpha  14  n  150.1  13.8  0.0       23  n  69.4  3.6  0.0     23    19.8           N_V_1238.8  
      Q1230 1345.01  0.10639      Ly_alpha  42  n  268.1  22.2  0.0       23  n  64.3  3.4  0.0     23    20.8                       
      Q1230 1344.12  0.10566      Ly_alpha  41  n  454.0 127.8  0.0       23  n 121.7 28.6  0.0     23    20.8                       
      Q1230 1343.62  0.10525      Ly_alpha  40  n  378.7  76.7  0.0       23  n  75.0  4.0  0.0     23    20.8                       
      Q1230 1342.20  0.00575   C_II_1334.5  15  n   71.4   4.8  0.0       23  n  12.0  0.8  0.0     23    22.5                       
      Q1230 1342.04  0.00563   C_II_1334.5  16  n   29.0   4.2  0.0       23  n   8.6  1.4  0.0     23    22.5                       
      Q1230 1337.24  0.10000      Ly_alpha  17  n   73.0   6.0  0.0       02  n  61.0  8.0  0.0     02    18.8                      a
      Q1230 1323.38  0.08860      Ly_alpha  18  n  163.0   9.0  0.0       02  n  37.0  1.0  0.0     02    26.8                       
      Q1230 1318.75  0.08479      Ly_alpha  19  n  111.0   7.0  0.0       02  n  23.0  1.0  0.0     02    22.5                       
      Q1230 1317.11  0.08344      Ly_alpha  20  n   92.0   6.0  0.0       02  n  65.0  6.0  0.0     02    24.8                       
      Q1230 1310.55  0.07805      Ly_alpha  21  n  387.0  23.0  0.0       02  n  29.0  1.0  0.0     02    22.3                       
      Q1230 1310.08  0.07766      Ly_alpha  22  n  453.0  20.0  0.0       23  n  38.6  1.4  0.0     23    22.3                       
      Q1230 1302.92  0.07177      Ly_alpha  23  n  125.0  17.0  0.0       02  n  23.0  1.0  0.0     02    27.9           O_I_1302.2  
      Q1230 1300.67  0.07805 Si_III_1206.5  24  n   31.0   3.0  0.0       02  n  21.0  5.0  0.0     02    30.9                       
      Q1230 1300.30  0.07775 Si_III_1206.5  25  n   17.8   5.2  0.0       23  n  10.5  3.4  0.0     23    30.9                       
      Q1230 1275.07  0.04886      Ly_alpha  26  n   54.0  11.0  0.0       02  n  17.0  2.0  0.0     02    31.5                       
      Q1230 1274.61  0.04848      Ly_alpha  27  n  109.0  10.0  0.0       02  n  28.0  2.0  0.0     02    31.5                       
      Q1230 1267.65  0.00573  Si_II_1260.4  28  n   35.7   5.9  0.0       23  n   5.8  1.2  0.0     23    24.3                       
      Q1230 1267.50  0.00562  Si_II_1260.4  29  n   38.5   8.0  0.0       23  n  18.5  4.7  0.0     23    35.0                       
      Q1230 1265.89  0.04131      Ly_alpha  30  n  102.0  11.3  0.0       23  n  31.6  3.0  0.0     23    33.7                      a
      Q1230 1249.25  0.02762      Ly_alpha  31  n   22.0   5.0  0.0       02  n  11.0  3.0  0.0     02    28.3                      a
      Q1230 1246.26  0.02516      Ly_alpha  32  n   55.0   5.0  0.0       02  n  28.0  5.0  0.0     02    28.1                       
      Q1230 1223.21  0.00620      Ly_alpha  33  n   94.0  67.0  0.0       02  n  38.0  7.0  0.0     02    34.3                       
      Q1230 1222.56  0.00567      Ly_alpha  34  n  601.8  74.8  0.0       23  n  36.4  2.9  0.0     23    34.3                       
      Q1230 1221.71  0.00497      Ly_alpha  35  n  141.0  16.0  0.0       02  n  20.0  1.0  0.0     02   129.5                       
      Q1230 1213.44  0.00578 Si_III_1206.5  36  n  114.0   4.2  0.0       23  ~   2.0  0.0  0.0     23  1444.9                       
      Q1230 1213.34  0.00565 Si_III_1206.5  37  n   96.7 124.0  0.0       23  n  17.1  6.1  0.0     23  1444.9                       
      Q1230 1148.30  0.10669   O_VI_1037.6  45  < 2170.0   0.0  0.0       23      0.0  0.0  0.0          161.7                       
      Q1230 1147.49  0.10591   O_VI_1037.6  44  < 2170.0   0.0  0.0       23      0.0  0.0  0.0          161.7                       
      Q1230 1146.81  0.10525   O_VI_1037.6  43  < 2170.0   0.0  0.0       23      0.0  0.0  0.0          161.7                       
      Q1230 1141.95  0.10665   O_VI_1031.9  45  < 2268.0   0.0  0.0       23      0.0  0.0  0.0          153.4                       
      Q1230 1141.32  0.10604   O_VI_1031.9  44  < 2268.0   0.0  0.0       23      0.0  0.0  0.0          153.4                       
      Q1230 1140.63  0.10537   O_VI_1031.9  43  < 2268.0   0.0  0.0       23      0.0  0.0  0.0          153.4                       
      Q1230 1128.29  0.10000       Ly_beta  17  <   73.0   0.0  0.0       02      0.0  0.0  0.0           98.1                       
      Q1230 1116.60  0.08860       Ly_beta  18  <   62.0   0.0  0.0       02      0.0  0.0  0.0           84.2                       
      Q1230 1112.69  0.08479       Ly_beta  19  <  182.0   0.0  0.0       02      0.0  0.0  0.0           78.7                       
      Q1230 1111.31  0.08344       Ly_beta  20  <   58.0   0.0  0.0       02      0.0  0.0  0.0           78.7                       
      Q1230 1105.78  0.07805       Ly_beta  21  n  237.0  28.0  0.0       02  n  53.0  7.0  0.0     02    79.1                       
      Q1230 1105.35  0.07763       Ly_beta  22  n   70.0  10.0  0.0       23  ~  28.0  0.0  0.0     23    79.1                       
      Q1230 1099.34  0.07177       Ly_beta  23  <   58.0   0.0  0.0       02      0.0  0.0  0.0           74.4                       
      Q1230 1075.84  0.04886       Ly_beta  26  <   68.0   0.0  0.0       02      0.0  0.0  0.0           88.4                       
      Q1230 1075.45  0.04848       Ly_beta  27  <   68.0   0.0  0.0       02      0.0  0.0  0.0           88.4                       
      Q1230 1054.05  0.02762       Ly_beta  31  <   63.0   0.0  0.0       02      0.0  0.0  0.0           80.4                       
      Q1230 1053.61  0.07839   C_III_977.0  38  n  259.4 200.0  0.0       23  ~  14.5  0.0  0.0     23    76.6                       
      Q1230 1053.27  0.07804   C_III_977.0  39  n  249.6 196.4  0.0       23  n  26.5 19.2  0.0     23    76.6                       
      Q1230 1051.53  0.02516       Ly_beta  32  <   73.0   0.0  0.0       02      0.0  0.0  0.0           95.8                       
      Q1230 1048.44  0.07805      Ly_gamma  21  n  170.0  16.0  0.0       02  n  60.0  3.0  0.0     02    90.8                       
      Q1230 1030.82  0.00497       Ly_beta  35  <   73.0   0.0  0.0       02      0.0  0.0  0.0           89.6                       
      TON28 1617.10  0.33021      Ly_alpha   1  n   45.0   9.0  0.0       24  ~  28.0  0.0  0.0     24    44.9                       
      TON28 1565.95  0.28814      Ly_alpha   2  n   46.0  20.0  0.0       02  n  11.0  5.0  0.0     02    70.4                       
      TON28 1547.99  0.27336      Ly_alpha   3  <  275.0   0.0  0.0       02      0.0  0.0  0.0           71.3                       
      TON28 1517.87  0.24859      Ly_alpha   4  n  341.0 115.0  0.0       02  n  22.0  4.0  0.0     02    63.5                       
      TON28 1510.98  0.24292      Ly_alpha   5  n   42.0  10.0  0.0       02  n   8.0  2.0  0.0     02    63.5                       
      TON28 1499.42  0.23341      Ly_alpha   6  n   66.0  12.0  0.0       02  n  18.0  3.0  0.0     02    45.3                       
      TON28 1496.85  0.23130      Ly_alpha   7  n  200.0  18.0  0.0       02  n  27.0  2.0  0.0     02    40.8                       
      TON28 1495.33  0.23005      Ly_alpha   8  n  282.0  21.0  0.0       02  n  32.0  1.0  0.0     02    40.8                       
      TON28 1474.01  0.21251      Ly_alpha   9  n  327.0  37.0  0.0       02  n  42.0  3.0  0.0     02    40.5                       
      TON28 1465.00  0.20510      Ly_alpha  10  n   47.0   5.0  0.0       02  n  11.0  4.0  0.0     02    47.8                       
      TON28 1445.08  0.18871      Ly_alpha  11  n   93.0  29.0  0.0       02  n  15.0  3.0  0.0     02    50.3                       
      TON28 1443.58  0.18748      Ly_alpha  12  n   36.0  12.0  0.0       02  n  13.0  4.0  0.0     02    50.3                       
      TON28 1438.60  0.18338      Ly_alpha  13  n   83.0  13.0  0.0       02  n  24.0  3.0  0.0     02    44.0                       
      TON28 1425.39  0.17251      Ly_alpha  14  n   73.0   6.0  0.0       02  n  40.0  7.0  0.0     02    29.1                       
      TON28 1408.72  0.15880      Ly_alpha  15  n  125.0  11.0  0.0       02  n  21.0  1.0  0.0     02    40.2                       
      TON28 1390.58  0.14388      Ly_alpha  16  n   54.0   5.0  0.0       02  ~  14.0  0.0  0.0     02    45.2                       
      TON28 1383.21  0.13782      Ly_alpha  17  n  214.0  41.0  0.0       02  n  35.0  3.0  0.0     02    38.1                       
      TON28 1382.74  0.13743      Ly_alpha  18  n  494.0  52.0  0.0       02  n  35.0  2.0  0.0     02    38.1                       
      TON28 1380.25  0.33021   O_VI_1037.6  19  n   58.5  10.0  0.0       06  n  12.3  2.5  0.0     23    29.0                       
      TON28 1378.11  0.13362      Ly_alpha  20  n  175.0  21.0  0.0       02  n  18.0  1.0  0.0     02    33.9                       
      TON28 1372.68  0.33021   O_VI_1031.9  19  n   82.8   7.7  0.0       06  n   9.9  0.6  0.0     23    23.5                       
      TON28 1353.61  0.11347      Ly_alpha  21  n  252.0  25.0  0.0       02  n  57.0  5.0  0.0     02    35.8                       
      TON28 1352.85  0.11284      Ly_alpha  22  n   46.0  22.0  0.0       02  n   8.0  3.0  0.0     02    35.8                       
      TON28 1345.48  0.10678      Ly_alpha  23  n  108.0  23.0  0.0       02  n  46.0  7.0  0.0     02    40.1                       
      TON28 1344.07  0.10562      Ly_alpha  24  n   30.0   9.0  0.0       02  n   9.0  2.0  0.0     02    40.1                       
      TON28 1328.67  0.09295      Ly_alpha  25  n  192.0  27.0  0.0       02  n  19.0  2.0  0.0     02    41.1                       
      TON28 1324.81  0.08978      Ly_alpha  26  n  241.0  14.0  0.0       02  n  30.0  1.0  0.0     02    37.6                       
      TON28 1321.28  0.27338   O_VI_1037.6  27  n   12.1   3.9  2.1     0206  ~  32.0  0.0  0.0     02    30.8                       
      TON28 1321.27  0.28814       Ly_beta   2  <   15.0   0.0  0.0       02      0.0  0.0  0.0           30.5                       
      TON28 1314.03  0.27338   O_VI_1031.9  27  n   20.1   3.4  4.1     0206  ~  26.0  0.0  0.0     02    27.5                       
      TON28 1309.28  0.07700      Ly_alpha  28  n   52.0   9.0  0.0       02  n  13.0  2.0  0.0     02    41.4                       
      TON28 1306.13  0.27338       Ly_beta   3  n   91.9   6.4  3.9     0206  n  23.0  2.0  0.0     02    35.8                       
      TON28 1295.56  0.24859   O_VI_1037.6  29  <   11.0   0.0  0.0       02      0.0  0.0  0.0           36.1                       
      TON28 1294.34  0.06471      Ly_alpha  30  n  119.0  26.0  0.0       02  n  41.0  7.0  0.0     02    42.3                       
      TON28 1289.67  0.24292   O_VI_1037.6  31  <   11.0   0.0  0.0       02      0.0  0.0  0.0           38.6                       
      TON28 1288.45  0.24859   O_VI_1031.9  29  n   14.0   1.0  0.0       02  n  13.0  5.0  0.0     02    38.4                       
      TON28 1282.60  0.24292   O_VI_1031.9  31  n   19.0   9.0  0.0       02  n  11.0  5.0  0.0     02    35.2                       
      TON28 1280.71  0.24859       Ly_beta   4  n  173.0  13.0  0.0       02  n  20.0  1.0  0.0     02    34.6                       
      TON28 1277.95  0.05123      Ly_alpha  32  n   64.0   4.0  0.0       02  ~  46.0  0.0  0.0     02    41.1                       
      TON28 1274.89  0.24292       Ly_beta   5  <   12.0   0.0  0.0       02      0.0  0.0  0.0           37.3                       
      TON28 1265.14  0.23341       Ly_beta   6  n   13.0   5.0  0.0       02  ~  20.0  0.0  0.0     24    36.0                       
      TON28 1262.97  0.23130       Ly_beta   7  n   42.0   5.0  0.0       02  n  16.5  4.1  0.0     23    36.0                       
      TON28 1261.69  0.23005       Ly_beta   8  n   80.0   9.0  0.0       02  ~  51.0  0.0  0.0     02    31.7                       
      TON28 1256.48  0.03357      Ly_alpha  33  n  120.0   9.0  0.0       02  n  75.0  7.0  0.0     02    30.3                       
      TON28 1243.70  0.21251       Ly_beta   9  n   60.0  16.0  0.0       02  n  33.0  6.0  0.0     02    33.6                       
      TON28 1241.53  0.02127      Ly_alpha  34  n   50.0  17.0  0.0       02  n  14.0  4.0  0.0     02    43.5                       
      TON28 1238.39  0.27336      Ly_gamma   3  n   18.0   8.0  0.0       02  n  21.0 11.0  0.0     02    34.8                       
      TON28 1236.10  0.20510       Ly_beta  10  <   13.0   0.0  0.0       02      0.0  0.0  0.0           42.4                       
      TON28 1234.31  0.01533      Ly_alpha  35  n  279.0  22.0  0.0       02  n  45.0  2.0  0.0     02    50.3                       
      TON28 1231.81  0.01328      Ly_alpha  36  n   40.0  11.0  0.0       02  n  13.0  3.0  0.0     02    52.6                       
      TON28 1223.40  0.28814      Ly_delta   2  <   14.0   0.0  0.0       02      0.0  0.0  0.0           42.7                       
      TON28 1220.00  0.00356      Ly_alpha  37  n  311.0  41.0  0.0       02  n  37.0  3.0  0.0     02    61.7                       
      TON28 1219.29  0.18871       Ly_beta  11  <   67.0   0.0  0.0       02      0.0  0.0  0.0           52.0                       
      TON28 1218.02  0.18748       Ly_beta  12  <   20.0   0.0  0.0       02      0.0  0.0  0.0           52.0                       
      TON28 1209.94  0.17251   O_VI_1031.9  38  n   48.0   6.0  0.0       02  n  26.0  8.0  0.0     02    73.1                       
      TON28 1209.36  0.27336      Ly_delta   3  <   22.0   0.0  0.0       02      0.0  0.0  0.0           67.2                       
      TON28 1208.79  0.24292      Ly_gamma   5  <   23.0   0.0  0.0       02      0.0  0.0  0.0           68.9                       
      TON28 1203.00  0.23130   C_III_977.0  39  n   45.0  10.0  0.0       02  n  32.0 13.0  0.0     02    45.6                       
      TON28 1202.67  0.17251       Ly_beta  14  <   17.0   0.0  0.0       02      0.0  0.0  0.0           47.8                       
      TON28 1188.61  0.15880       Ly_beta  15  <   25.0   0.0  0.0       02      0.0  0.0  0.0           64.8                       
      TON28 1185.84  0.24859      Ly_delta   4  n   90.0   5.0  0.0       02  n  46.0  1.0  0.0     02   220.6                       
      TON28 1180.59  0.13779   O_VI_1037.6  40  n   38.5  42.8  0.0       23  n  22.8 21.7  0.0     23   246.5                       
      TON28 1180.45  0.24292      Ly_delta   5  <  169.0   0.0  0.0       02      0.0  0.0  0.0          225.6                       
      TON28 1180.36  0.13757   O_VI_1037.6  41  n   86.9  56.8  0.0       23  n  28.6 20.3  0.0     23   246.5                       
      TON28 1174.15  0.13782   O_VI_1031.9  40  n   56.0  24.0 13.0       02  n   9.0  3.0  0.0     02   186.2                       
      TON28 1173.74  0.13743   O_VI_1031.9  41  n  100.0  65.0  0.0       02  n  13.0  6.0  0.0     02   186.2                       
      TON28 1173.30  0.14388       Ly_beta  16  <  144.0   0.0  0.0       02      0.0  0.0  0.0          185.1                       
      TON28 1167.09  0.13782       Ly_beta  17  <   44.0   0.0  0.0       02      0.0  0.0  0.0          195.2                       
      TON28 1166.69  0.13743       Ly_beta  18  n  311.0  73.0  0.0       02  n  38.0  6.0  0.0     02   195.2                       
      TON28 1162.78  0.13362       Ly_beta  20  <  168.0   0.0  0.0       02      0.0  0.0  0.0          238.7                       
      TON28 1142.11  0.11347       Ly_beta  21  <  153.0   0.0  0.0       02      0.0  0.0  0.0          196.6                       
      TON28 1141.46  0.11284       Ly_beta  22  <  153.0   0.0  0.0       02      0.0  0.0  0.0          196.6                       
      TON28 1135.25  0.10678       Ly_beta  23  <  143.0   0.0  0.0       02      0.0  0.0  0.0          185.3                       
      TON28 1134.06  0.10562       Ly_beta  24  <  134.0   0.0  0.0       02      0.0  0.0  0.0          180.1                       
      TON28 1121.06  0.09295       Ly_beta  25  <  113.0   0.0  0.0       02      0.0  0.0  0.0          143.4                       
      TON28 1117.81  0.08978       Ly_beta  26  <  113.0   0.0  0.0       02      0.0  0.0  0.0          153.5                       
      TON28 1112.47  0.14388      Ly_gamma  16  <   89.0   0.0  0.0       02      0.0  0.0  0.0          144.1                       
      TON28 1106.57  0.13782      Ly_gamma  17  <   89.0   0.0  0.0       02      0.0  0.0  0.0          116.4                       
      TON28 1106.19  0.13743      Ly_gamma  18  <   89.0   0.0  0.0       02      0.0  0.0  0.0          116.4                       
      TON28 1104.70  0.07700       Ly_beta  28  <   94.0   0.0  0.0       02      0.0  0.0  0.0          122.7                       
      TON28 1092.10  0.06471       Ly_beta  30  <   95.0   0.0  0.0       02      0.0  0.0  0.0          120.1                       
      TON28 1086.39  0.14388      Ly_delta  16  <  115.0   0.0  0.0       02      0.0  0.0  0.0          681.9                       
      TON28 1080.64  0.13782      Ly_delta  17  <  115.0   0.0  0.0       02      0.0  0.0  0.0          168.0                       
      TON28 1080.27  0.13743      Ly_delta  18  <  115.0   0.0  0.0       02      0.0  0.0  0.0          168.0                       
      TON28 1078.27  0.05123       Ly_beta  32  <  124.0   0.0  0.0       02      0.0  0.0  0.0          181.4                       
      TON28 1060.16  0.03357       Ly_beta  33  <   96.0   0.0  0.0       02      0.0  0.0  0.0          133.0                       
      TON28 1047.54  0.02127       Ly_beta  34  <  104.0   0.0  0.0       02      0.0  0.0  0.0          136.9                       
      TON28 1041.45  0.01533       Ly_beta  35  n   85.0  42.0  0.0       02  ~  23.0  0.0  0.0     02   108.9                       
      TON28 1039.34  0.01328       Ly_beta  36  <   88.0   0.0  0.0       02      0.0  0.0  0.0          127.5                       
      TON28 1029.37  0.00356       Ly_beta  37  <   78.0   0.0  0.0       02      0.0  0.0  0.0          111.0                       
      TON28  976.00  0.00356      Ly_gamma  37  <  189.0   0.0  0.0       02      0.0  0.0  0.0          234.7                       
    TONS180 1271.10  0.04560      Ly_alpha   1  n  212.0  29.0  0.0       18  n  54.0  4.0  0.0     18     0.0                       
    TONS180 1270.44  0.04505      Ly_alpha   2  n  140.0  29.0  0.0       18  n  58.0  7.0  0.0     18     0.0                       
    TONS180 1268.62  0.04356      Ly_alpha   3  n  140.0  27.0  0.0       18  n  52.0  5.0  0.0     18     0.0                       
    TONS180 1267.99  0.04304      Ly_alpha   4  n  107.0  39.0  0.0       18  n  81.0 15.0  0.0     18     0.0                       
    TONS180 1244.10  0.02339      Ly_alpha   5  n  222.0  29.0  0.0       18  n  56.0  4.0  0.0     18     0.0                       
    TONS180 1237.97  0.01834      Ly_alpha   6  n  268.0  54.0  0.0       18  ~  34.0  0.0  0.0     18     0.0                       
    TONS180 1084.93  0.04560   O_VI_1037.6   7  n   78.0  60.0  0.0       18  ~  20.0  0.0  0.0     18   120.1                       
    TONS180 1078.98  0.04560   O_VI_1031.9   7  n   62.0  14.0  0.0       18  ~  40.0  0.0  0.0     18    46.9                       
    TONS180 1076.92  0.04360   O_VI_1031.9   8  n   31.0  18.0  0.0       18  ~  40.0  0.0  0.0     18    41.1                       
    TONS180 1072.60  0.04570       Ly_beta   1  n   40.8   4.7  0.0       24  n  30.0  6.0  0.0     24    42.4                       
    TONS180 1056.07  0.02340   O_VI_1031.9  10  n   43.0  15.0  0.0       18  ~  30.0  0.0  0.0     18    31.9                       
    TONS180 1044.57  0.01838       Ly_beta   6  n   58.6  30.4  0.0       23  n  24.9 13.1  0.0     23    42.3                       
    TONS180 1021.57  0.04560   C_III_977.0  11  n   48.0  12.0  0.0       18  ~  13.0  0.0  0.0     18    37.4                       
    TONS210 1497.08  0.06723  Si_IV_1402.8   1  n   23.8   8.7  0.0       24  n  24.0 12.0  0.0     24    48.0                       
    TONS210 1487.60  0.06733  Si_IV_1393.8   1  n   36.9   8.8  0.0       24  ~  28.0  0.0  0.0     24    47.2                       
    TONS210 1350.16  0.11063      Ly_alpha   2  n   75.1   6.8  0.0       23  n  51.0  3.0  0.0     23    13.1                       
    TONS210 1344.29  0.06731   S_II_1259.5   3  n   17.6   3.8  0.0       23  n   9.0  2.0  0.0     23    18.1                       
    TONS210 1339.86  0.11053 Si_III_1206.5   4  n   22.8  11.8  0.0       23  n  12.0  6.0  0.0     23    18.7                       
    TONS210 1338.20  0.06731   S_II_1253.8   3  n   10.8   1.3  0.0       24  ~  20.0  0.0  0.0     24    19.4                       
    TONS210 1319.86  0.08571      Ly_alpha   5  n  104.1  14.5  0.0       23  n  35.0  3.0  0.0     23    28.2                       
    TONS210 1306.55  0.07476      Ly_alpha   6  n   38.4  13.1  0.0       23  n  12.0  3.0  0.0     23    36.6                       
    TONS210 1297.49  0.06730      Ly_alpha   7  n   65.9  12.4  0.0       23  n  44.0  9.0  0.0     23    36.6                       
    TONS210 1277.29  0.05069      Ly_alpha   8  n   45.0  10.3  0.0       23  n  20.0  4.0  0.0     23    41.4                       
    TONS210 1267.44  0.04259      Ly_alpha   9  n  137.3  16.1  0.0       23  n  14.0  1.0  0.0     23    45.7                       
    TONS210 1266.61  0.04191      Ly_alpha  10  n   81.1  10.1  0.0       23  n  18.0  2.0  0.0     23    45.7                       
    TONS210 1238.86  0.01908      Ly_alpha  11  n   52.1  23.4  0.0       23  n  30.0  8.0  0.0     23    32.3                       
    TONS210 1225.66  0.00822      Ly_alpha  12  n   49.3  15.0  0.0       23  n  21.0  6.0  0.0     23    44.5                       
    TONS210 1139.19  0.11062       Ly_beta   2  n   26.5   5.6  0.0       24  n  28.0 17.0  0.0     24    30.5                       
    TONS210 1069.30  0.04248       Ly_beta   9  n   27.9  21.2  0.0       23  n  14.0 13.0  0.0     23    27.1                       
    TONS210 1068.59  0.04180       Ly_beta  10  n   20.7  21.0  0.0       23  n  31.0 37.0  0.0     23    27.1                       


==> anc/tab5.txt <==
      3C249  0.31364     HI   1  n 13.976 0.021       1623  n  12.5   0.6     1623
      3C249  0.30920     HI   2  n 12.720 0.040         02  n   8.0   1.0       02
      3C249  0.30809     HI   3  n 13.860 0.085         02  n  35.7   5.6       02
      3C249  0.30788     HI   4  n 13.050 0.140         02  n  22.0   4.0       02
      3C249  0.29426     HI   5  n 12.860 0.080         02  n  10.0   1.0       02
      3C249  0.27021     HI   6  n 13.210 0.125         02  ~  43.0   0.0       02
      3C249  0.26664     HI   7  n 13.320 0.075         02  n  67.0  19.0       02
      3C249  0.26473     HI   8  n 13.900 0.100         02  n  27.5   4.5       02
      3C249  0.27021  SiIII   9  n 12.030 0.190         02  ~  19.0   0.0       02
      3C249  0.24676     HI  10  n 14.460 0.067       0203  n  37.2   1.2     0203
      3C249  0.24396     HI  11  n 14.200 0.035         02  n  56.9   4.7       02
      3C249  0.24332     HI  12  n 13.940 0.080         02  n  52.8   8.7       02
      3C249  0.24239     HI  13  n 13.800 0.055         02  n  30.7   3.8       02
      3C249  0.23828     HI  14  n 13.840 0.120         02  n  14.0   1.0       02
      3C249  0.24681  SiIII  15  n 12.099 0.125       0323  n   8.4   3.2     0323
      3C249  0.20093     HI  16  n 13.250 0.100         02  n  12.0   2.0       02
      3C249  0.20068     HI  17  n 13.970 0.090         02  n  38.5   8.9       02
      3C249  0.17371     NV  18  n 13.190 0.130         02  n  24.0   7.0       02
      3C249  0.19695     HI  19  n 13.080 0.090         02  ~  43.0   0.0       02
      3C249  0.18599     HI  20  n 12.970 0.070         02  n  23.0   4.0       02
      3C249  0.17593     HI  21  n 13.740 0.060         02  n  39.0   6.0       02
      3C249  0.17553     HI  22  n 13.990 0.165         02  n  32.8   7.5       02
      3C249  0.17371     HI  23  n 12.930 0.080         02  n  29.0   5.0       02
      3C249  0.17099     HI  24  n 12.833 0.096         23  n  23.1   5.3       23
      3C249  0.17099  SiIII  25  n 11.860 0.200         02  ~  10.0   0.0       02
      3C249  0.16057     HI  26  n 13.130 0.050         02  n  29.0   3.0       02
      3C249  0.24396  FeIII  27  n 13.630 0.120         02  ~   4.0   0.0       02
      3C249  0.11925     NV  28  n 12.780 0.200         02  ~  15.0   0.0       02
      3C249  0.14183     HI  29  n 13.870 0.020         02  n  38.0   1.0       02
      3C249  0.13907     HI  30  n 12.660 0.120         02  n  25.0   7.0       02
      3C249  0.13470     HI  31  n 13.110 0.050         02  n  65.0   2.0       02
      3C249  0.12572     HI  32  n 14.490 0.105         02  n  31.2   2.1       02
      3C249  0.12536     HI  33  n 14.270 0.180         02  n  26.3   2.7       02
      3C249  0.31364    OVI  34  n 13.750 0.080         06  n  13.3   1.0     0223
      3C249  0.11925     HI  35  n 13.470 0.020         02  n  25.0   1.0       02
      3C249  0.11711     HI  36  n 13.400 0.040         02  n  57.0   6.0       02
      3C249  0.30809    OVI  37  n 14.500 0.040         02  n  20.0   1.0       02
      3C249  0.30788    OVI  38  n 13.920 0.190         02  n  23.3   6.1       02
      3C249  0.10041     HI  40  n 13.180 0.050         02  n  38.0   3.0       02
      3C249  0.08054     HI  41  n 13.640 0.020         02  n  36.0   1.0       02
      3C249  0.24676    OVI  42  n 13.815 0.074       0203  n  24.7   2.5     0203
      3C249  0.06252     HI  43  n 13.440 0.030         02  n  13.0   0.0       02
      3C249  0.05739     HI  44  n 13.210 0.050         02  n  24.0   2.0       02
      3C249  0.05665     HI  45  n 13.210 0.050         02  n  24.0   2.0       02
      3C249  0.14183  FeIII  46  n 13.850 0.080         02  n  19.0   5.0       02
      3C249  0.05166     HI  47  n 13.970 0.020         02  n  35.0   1.0       02
      3C249  0.03091     HI  48  n 12.840 0.120         02  n  24.0   7.0       02
      3C249  0.02796     HI  49  n 14.070 0.100         02  n  28.0   2.8       02
      3C249  0.10834  FeIII  50  n 13.470 0.220         02  ~  17.0   0.0       02
      3C249  0.02224     HI  51  n 14.020 0.200         02  n  34.0   7.3       02
      3C249  0.00785     HI  52  n 12.930 0.130         02  n  26.0   8.0       02
      3C273  0.15779    OVI  25  n 13.140 0.080         16  n  15.0   5.0       16
      3C273  0.15779     HI   1  n 12.620 0.030         16  n  21.0   2.0       16
      3C273  0.14660   CIII  30  < 12.710 0.000         07      0.0   0.0         
      3C273  0.14660    OVI  26  < 13.460 0.000         07      0.0   0.0         
      3C273  0.14660     HI   2  n 14.001 0.079         23  n  33.5   6.2       02
      3C273  0.13943     HI   3  n 12.050 0.080         02  n  14.0   2.0       02
      3C273  0.12010   CIII  32  < 12.517 0.000         23      0.0   0.0         
      3C273  0.12005     HI   4  n 13.538 0.059   02030607  n  19.8   2.9   020307
      3C273  0.12005    OVI  27  n 13.437 0.058   02030607  n  10.0   3.1     0324
      3C273  0.10938     HI   5  n 12.510 0.060         02  n  22.0   4.0       02
      3C273  0.09018    OVI  29  n 13.263 0.110         06  n  22.2  10.8       23
      3C273  0.09012   CIII  35  < 12.590 0.000         07      0.0   0.0         
      3C273  0.09011     HI   7  n 13.190 0.010         02  n  28.0   1.0       02
      3C273  0.08980     HI   8  n 13.220 0.070         02  n  44.5  12.0       02
      3C273  0.08764     HI   9  n 13.050 0.020         02  n  42.0   2.0       02
      3C273  0.07537     HI  10  n 12.630 0.050         02  n  24.0   1.0       02
      3C273  0.06656     HI  11  n 14.170 0.130         02  n  33.2   4.2       02
      3C273  0.06655    OVI  31  < 13.380 0.000         07      0.0   0.0         
      3C273  0.06655   CIII  38  < 11.738 0.000         24      0.0   0.0         
      3C273  0.06349     HI  12  n 13.050 0.020         02  n  28.0   1.0       02
      3C273  0.06051     HI  13  n 12.220 0.080         02  n  18.0   3.0       02
      3C273  0.04999     HI  14  n 12.850 0.035         02  n  25.0   2.0       02
      3C273  0.04900     HI  15  n 13.530 0.115         02  n  32.1   5.7       02
      3C273  0.04898    OVI  33  < 14.000 0.000         24      0.0   0.0         
      3C273  0.04664     HI  16  n 12.330 0.085         02  ~  21.0   0.0       02
      3C273  0.03938     HI  17  n 12.560 0.085         02  ~  28.0   0.0       02
      3C273  0.03280     HI  18  n 12.830 0.030         02  n  24.0   1.0       02
      3C273  0.02947    OVI  34  < 13.380 0.000         24      0.0   0.0         
      3C273  0.02947   CIII  40  < 12.189 0.000         24      0.0   0.0         
      3C273  0.02946     HI  19  n 13.700 0.035         02  n  27.3   1.0       02
      3C273  0.02626     HI  20  n 12.950 0.020         02  n  28.0   1.0       02
      3C273  0.00764    OVI  36  n 13.110 0.160         02  n  25.0   9.0       02
      3C273  0.00764     HI  21  n 12.940 0.065         02  n  60.0  10.0       02
      3C273  0.00734     HI  22  n 12.740 0.110         02  n  45.0  14.0       02
      3C273  0.00533    OVI  37  < 12.995 0.000         24      0.0   0.0         
      3C273  0.00530   CIII  41  < 13.080 0.000         07      0.0   0.0         
      3C273  0.00466     HI  23  n 15.380 0.240         02  n  24.1   1.1     0223
      3C273  0.00338     HI  24  n 14.230 0.020         02  n  36.0   1.0       02
      3C273  0.00337    OVI  39  n 13.353 0.077     020607  n  28.0   1.0       02
      3C273  0.00335   CIII  42  < 13.111 0.000         24      0.0   0.0         
      3C351  0.35857     HI   5  n 13.130 0.050         02  n  50.0   4.0       02
      3C351  0.35615     HI   6  n 12.700 0.090         02  n  23.0   5.0       02
      3C351  0.35615     NV   4  n 13.000 0.110         02  ~  19.0   0.0       02
      3C351  0.35299     HI   7  n 14.050 0.045         02  n  35.2   1.9       02
      3C351  0.34693     HI   8  n 12.740 0.120         02  n  20.0   6.0       02
      3C351  0.32683     HI  10  n 13.210 0.065         02  n  21.0   4.0       02
      3C351  0.32523     HI  11  n 12.730 0.120         02  n  22.0   6.0       02
      3C351  0.32086    OVI  57  n 12.920 0.180         02  ~  30.0   0.0       02
      3C351  0.32086     HI  12  n 14.570 0.105         02  n  28.4   1.7       02
      3C351  0.31687     HI  13  n 13.755 0.053       0323  n  22.1   2.9     0323
      3C351  0.31687    OVI  54  n 13.968 0.053       0323  n  31.8   2.9     0323
      3C351  0.31657     HI  14  n 14.663 0.183       0323  n  27.4   3.5     0323
      3C351  0.31657    OVI  55  n 14.007 0.053       0323  n  23.4   2.4     0323
      3C351  0.31635    OVI  56  n 13.684 0.104       0323  n  22.7   3.3     0323
      3C351  0.31629     HI  15  n 14.163 0.069       0323  n  30.9   3.1     0323
      3C351  0.29228     HI  16  n 12.830 0.165         02  ~  15.0   0.0       02
      3C351  0.29028     HI  17  n 13.775 0.034         23  n  27.0   1.0       02
      3C351  0.28594     HI  19  n 13.810 0.105         02  n  30.9   4.1     0223
      3C351  0.28546     HI  20  n 13.361 0.053         23  n  39.2   4.8       23
      3C351  0.28397     HI  21  n 14.250 0.065         02  n  31.6   2.1       02
      3C351  0.28364     HI  22  n 14.250 0.135         02  n  24.5   1.5       02
      3C351  0.26229     HI  26  n 13.760 0.175         02  n  20.2   5.0       02
      3C351  0.26229     NV  18  n 12.770 0.240         02  ~  10.0   0.0       02
      3C351  0.26207     HI  27  n 13.770 0.205         02  n  18.9   3.8       02
      3C351  0.26092     HI  28  n 12.930 0.080         02  ~  29.0   0.0       02
      3C351  0.25971   CIII  78  n 12.490 0.170         02  ~  31.0   0.0       02
      3C351  0.25971     HI  29  n 13.480 0.035         02  n  35.2   6.5       02
      3C351  0.25004     HI  30  n 12.980 0.080         02  ~  36.0   0.0       02
      3C351  0.24791  SiIII  33  n 11.970 0.140         02  ~  11.0   0.0       02
      3C351  0.24791     HI  31  n 12.920 0.075         02  n  16.0   5.0       02
      3C351  0.22258     HI  34  n 14.110 0.110         02  n  33.0   2.8       02
      3C351  0.22206     HI  35  n 14.310 0.185         02  n  32.7   3.6       02
      3C351  0.22111   FeII  45  n 13.549 0.070         23  n  13.7   2.9       23
      3C351  0.22109  FeIII  50  n 13.997 0.045         23  n  10.8   1.4       23
      3C351  0.22106   SiIV   1  n 13.595 0.049         23  n  12.3   1.3       23
      3C351  0.22105    NII  64  n 13.922 0.054         23  n   7.8   1.0       23
      3C351  0.22105   SiII  23  n 13.583 0.095         23  n  11.7   1.5       23
      3C351  0.22101     HI  36  n 17.550 0.050         26  ~  30.0   0.0       26
      3C351  0.22101   CIII  82  < 14.484 0.000         23      0.0   0.0         
      3C351  0.22099   FeII  46  n 13.323 0.089         23  n   7.6   2.2       23
      3C351  0.22098    CII   9  n 15.517 0.194         23  n  17.9   1.0       23
      3C351  0.22097  FeIII  51  n 13.755 0.078         23  n   9.2   2.3       23
      3C351  0.22097   SiII  24  n 13.585 0.412         23  n  10.7   5.0       23
      3C351  0.22096   SiIV   2  n 13.113 0.215         23  n   7.2   2.6       23
      3C351  0.22095    NII  65  n 14.062 0.049         23  n   9.7   1.8       23
      3C351  0.22093    OVI  74  n 14.315 0.028       0216  n  48.5   3.5     0216
      3C351  0.22091  SiIII  38  n 13.970 0.170         02  n  21.0   1.0       02
      3C351  0.22090   FeII  47  n 13.158 0.093         23  n   4.2   1.8       23
      3C351  0.22089   SiIV   3  n 13.064 0.239         23  n  15.1   5.5       23
      3C351  0.22089  FeIII  52  n 13.473 0.091         23  n   4.9   1.7       23
      3C351  0.22087   SiII  25  n 13.097 0.086         23  n   6.4   1.0       23
      3C351  0.22087    NII  66  n 13.971 0.050         23  n   7.2   0.9       23
      3C351  0.22085   NIII  81  < 14.750 0.000         23      0.0   0.0         
      3C351  0.21814     HI  37  n 13.700 0.057       0206  n  43.8   1.0       02
      3C351  0.21789    OVI  75  n 13.964 0.040       0623  n  74.4   8.6       23
      3C351  0.18756     HI  39  n 14.790 0.320         02  n  37.8   2.0       02
      3C351  0.18370     HI  40  n 13.530 0.025         02  n  37.0   3.0       02
      3C351  0.18191     HI  41  n 13.360 0.050         02  n 106.0   4.0       02
      3C351  0.17881     HI  42  n 13.750 0.135         02  n  20.3   4.5       02
      3C351  0.16937     HI  43  n 14.080 0.010         02  n  36.0   0.0       02
      3C351  0.16823     HI  44  n 13.230 0.040         02  n  40.0   3.0       02
      3C351  0.14039     HI  49  n 13.030 0.055         02  n  49.0   3.0       02
      3C351  0.12548     HI  53  n 14.070 0.190         02  n  19.2   1.7       02
      3C351  0.12548     NV  48  n 13.050 0.190         02  ~  16.0   0.0       02
      3C351  0.11164     HI  58  n 13.390 0.020         02  n  25.0   1.0       02
      3C351  0.10692     HI  59  n 13.450 0.020         02  n  33.0   1.0       02
      3C351  0.10262     HI  60  n 12.690 0.090         02  n  16.0   4.0       02
      3C351  0.09987     HI  61  n 13.370 0.030         02  n  51.0   2.0       02
      3C351  0.09143     HI  62  n 14.370 0.010         02  n  59.0   1.0       02
      3C351  0.08952     HI  63  n 12.820 0.090         02  n  21.0   5.0       02
      3C351  0.08106   SiIV  32  n 12.720 0.110         02  n  15.7   3.1       02
      3C351  0.08106     HI  67  n 12.600 0.110         02  n  23.0   6.0       02
      3C351  0.06592     HI  68 rn 13.872 0.021         23    118.2   5.6         
      3C351  0.06406     HI  69  n 13.400 0.035         02  n  45.0   4.0       02
      3C351  0.06008     HI  70  n 13.230 0.060         02  n  67.0   8.0       02
      3C351  0.05833     HI  71  n 13.240 0.030         02  n  18.0   1.0       02
      3C351  0.05404     HI  72  n 13.130 0.040         02  n  23.0   2.0       02
      3C351  0.04768     HI  73  n 13.280 0.050         02  n  60.0   0.0       02
      3C351  0.01726     HI  76  n 13.670 0.035         02  n  45.0   3.0       02
      3C351  0.01693     HI  77  n 13.200 0.055         02  n  32.0   1.0       02
      3C351  0.01200     HI  79  n 13.660 0.030         02  n  39.0   2.0       02
      3C351  0.01156     HI  80  n 13.520 0.040         02  n  49.0   1.0       02
     7ZW118  0.00820     HI   1  n 14.191 0.140         18  n  33.3   4.2     1823
     AKN120  0.02653     HI   1  n 13.602 0.501         18  n  27.0   4.0       18
     AKN564  0.01666     HI   1  n 13.220 0.143         23  n  31.5  11.7       23
     AKN564  0.01644     HI   2  n 13.290 0.115         23  n   9.8   2.6       23
     AKN564  0.01626     HI   3  n 13.783 0.207         23  n  11.6   2.5       23
     AKN564  0.01599     HI   4  n 13.200 0.110         02  n  12.0   3.0       02
      FAIR9  0.03162     HI   1  n 13.184 0.077         18  n  43.0   6.0       18
  H1821+643  0.29689    OVI  51  n 13.654 0.023       1623  n  16.9   0.7     1623
  H1821+643  0.29673    OIV  80  n 14.880 0.030         09  n  40.7   3.7       23
  H1821+643  0.29670     HI   1  n 15.180 0.201         25  n  37.5   3.7     2325
  H1821+643  0.29669   OIII  78  n 14.260 0.075         09  n  45.0  11.5       23
  H1821+643  0.29665    OVI  52  n 14.061 0.014       1623  n  34.8   1.2     1623
  H1821+643  0.29656    OVI  53  n 13.500 0.038       1623  n  10.1   0.6     1623
  H1821+643  0.27738     HI   3  n 12.420 0.070         02  n  16.0   3.0       02
  H1821+643  0.26657     HI   4  n 13.577 0.035     020306  n  43.7   1.0     0203
  H1821+643  0.26657    OVI  57  n 13.586 0.049     020306  n  24.4   1.2     0203
  H1821+643  0.26656   CIII  68  < 12.200 0.000         03      0.0   0.0         
  H1821+643  0.26152     HI   5  n 13.520 0.060         02  n  37.0   1.1       02
  H1821+643  0.25815     HI   6  n 13.550 0.050         02  n  31.4   4.9       02
  H1821+643  0.25688     HI   7  n 12.730 0.060         02  n  22.0   2.0       02
  H1821+643  0.24530     HI   8  n 13.131 0.053       0323  n  38.6   2.9     0323
  H1821+643  0.24529    OVI  60  n 13.698 0.078       0306  n  25.7   1.5       02
  H1821+643  0.23870  SiIII  11  n 11.760 0.150         02  ~  21.0   0.0       02
  H1821+643  0.23870     HI   9  n 12.740 0.040         02  n  17.6   1.8       02
  H1821+643  0.22787     HI  12  n 13.180 0.020         02  n  36.0   1.0       02
  H1821+643  0.22634    OVI  62  n 13.500 0.067       0306  n  16.2   1.3   020324
  H1821+643  0.22623     HI  13  n 13.510 0.052       0306  n  54.6   2.0     0323
  H1821+643  0.22523     HI  14  n 13.054 0.053       0323  n  24.0   3.2     0323
  H1821+643  0.22518    OVI  63  n 13.180 0.074       0316  n   9.8   2.0     0316
  H1821+643  0.22510   CIII  70  n 13.465 0.030         23  n  59.0   4.4       23
  H1821+643  0.22507  SiIII  19  n 12.400 0.100         03  n   5.1   1.0     0323
  H1821+643  0.22505   CIII  71  n 13.493 0.470         23  n   4.8   1.8       23
  H1821+643  0.22501     HI  15  n 15.238 0.219         25  n  21.8   1.0     0323
  H1821+643  0.22496  SiIII  20  n 12.500 0.100         03  n   9.4   1.0     0323
  H1821+643  0.22495    OVI  64  n 14.285 0.051       0316  n  45.2   1.4     0316
  H1821+643  0.22493   CIII  72  n 13.611 0.058         23  n  13.4   2.2       23
  H1821+643  0.22481   CIII  73  n 13.410 0.054         23  n  13.9   1.6       23
  H1821+643  0.22478  SiIII  21  n 11.900 0.100         03  n   9.5   1.4     0323
  H1821+643  0.22478     HI  16  n 15.211 0.247         25  n  23.6   5.5   032325
  H1821+643  0.22454     HI  17  n 14.080 0.054       0325  n  34.4   1.6   032325
  H1821+643  0.21666     HI  18  n 12.820 0.030         02  n  20.0   1.0       02
  H1821+643  0.21329    OVI  65  n 13.520 0.054       0206  n  30.0   3.0       02
  H1821+643  0.21328     HI  22  n 14.400 0.085         02  n  41.5   2.3       02
  H1821+643  0.21161     HI  23  n 13.070 0.030         02  n  22.0   1.0       02
  H1821+643  0.20957     HI  24  n 12.990 0.030         02  n  15.6   1.2       02
  H1821+643  0.19904     HI  25  n 12.670 0.080         02  n  25.0   5.0       02
  H1821+643  0.19176     HI  26  n 12.720 0.070         02  n  47.0   7.0       02
  H1821+643  0.18907     HI  27  n 12.510 0.080         02  n  18.0   3.0       02
  H1821+643  0.18047     HI  28  n 13.050 0.070         02  n  48.3   6.9       02
  H1821+643  0.17926     HI  29  n 12.830 0.070         02  n  17.0   3.0       02
  H1821+643  0.16352     HI  30  n 13.110 0.040         02  n  56.0   4.0       02
  H1821+643  0.16126     HI  31  n 12.700 0.050         02  n  25.0   2.0       02
  H1821+643  0.15880     HI  32  n 12.360 0.090         02  n  20.0   4.0       02
  H1821+643  0.15852     HI  33  n 12.340 0.080         02  n  10.0   2.0       02
  H1821+643  0.15731   CIII  76  n 12.950 0.100         02      0.0   0.0         
  H1821+643  0.15731     HI  34  n 13.000 0.020         02  n  21.0   1.0       02
  H1821+643  0.15246     HI  35  n 12.590 0.060         02  n  25.0   3.0       02
  H1821+643  0.14776     HI  36  n 13.700 0.220         02  n  13.4   1.0       02
  H1821+643  0.14754     HI  37  n 13.790 0.265         02  n  28.5   7.5       02
  H1821+643  0.12564     HI  39  n 12.500 0.050         02  n  15.0   2.0       02
  H1821+643  0.12219     HI  40  n 13.130 0.035         02  n  34.0   5.0       02
  H1821+643  0.12147     HI  41  n 13.810 0.135         02  n  77.0   5.0       02
  H1821+643  0.12133    OVI  74  n 13.987 0.045     060809  n  76.0  12.0       16
  H1821+643  0.12120   CIII  77  < 13.210 0.000         08      0.0   0.0         
  H1821+643  0.12120  SiIII  47  < 12.510 0.000         08      0.0   0.0         
  H1821+643  0.12120     NV  38  < 13.420 0.000         08      0.0   0.0         
  H1821+643  0.12120    CII  10  < 13.490 0.000         08      0.0   0.0         
  H1821+643  0.12120   SiIV   2  < 12.790 0.000         08      0.0   0.0         
  H1821+643  0.12116     HI  42  n 14.170 0.085         02  n  41.9   4.2       02
  H1821+643  0.12053     HI  43  n 12.650 0.050         02  n  27.0   3.0       02
  H1821+643  0.11961     HI  44  n 13.110 0.030         02  n  39.0   2.0       02
  H1821+643  0.11763     HI  45  n 12.510 0.060         02  n  21.0   3.0       02
  H1821+643  0.11434     HI  46  n 12.290 0.070         02  n   9.0   1.0       02
  H1821+643  0.11161     HI  48  n 12.970 0.030         02  n  30.0   2.0       02
  H1821+643  0.11133     HI  49  n 12.867 0.055         23  n  50.6   6.8       23
  H1821+643  0.10817    OVI  75  n 13.230 0.083       0209  ~  10.0   0.0       02
  H1821+643  0.10812     HI  50  n 12.500 0.070         02  n  17.0   4.0       02
  H1821+643  0.09329     HI  54  n 12.850 0.040         02  n  33.0   3.0       02
  H1821+643  0.08911     HI  55  n 12.940 0.030         02  n  21.6   1.3       02
  H1821+643  0.08466     HI  56  n 12.640 0.070         02  n  33.0   7.0       02
  H1821+643  0.07165     HI  58  n 14.093 0.200         25  n  28.2   2.9   022325
  H1821+643  0.06718     HI  59  n 13.840 0.105         02  n  19.2   4.5       02
  H1821+643  0.05421     HI  61  n 12.380 0.115         02  ~  13.0   0.0       02
  H1821+643  0.02654     HI  66  n 13.190 0.030         02  n  45.0   3.7       02
  H1821+643  0.02438     HI  67  n 14.207 0.063     020916  n  26.8   4.7       02
  H1821+643  0.02438    OVI  79  n 13.380 0.120         06  n  21.0   7.5       16
  H1821+643  0.01362     HI  69  n 13.090 0.050         02  n  28.0   5.0       02
HE0226-4410  0.49301    OVI  28  n 14.088 0.039         23  n  45.1   4.9       23
HE0226-4410  0.49287     HI  35  n 13.520 0.070         02  n  18.0   3.0       02
HE0226-4410  0.49277    OVI  29  n 13.798 0.072         23  n   7.2   1.3       23
HE0226-4410  0.49251    OVI  30  n 14.549 0.061         23  n  26.3   4.0       23
HE0226-4410  0.49251   CIII  50  n 13.937 0.337         23  n  10.0   2.0       23
HE0226-4410  0.49246     HI  36  n 14.620 0.260         02  n  16.3   3.4       02
HE0226-4410  0.49222    OVI  31  n 14.139 0.084         23  n  26.9   4.0       23
HE0226-4410  0.46908     HI  39  n 13.450 0.081       0222  n  33.0   7.0     0222
HE0226-4410  0.42660 NeVIII 203  < 13.570 0.000         22      0.0   0.0         
HE0226-4410  0.42660    OIV 194  < 13.540 0.000         22      0.0   0.0         
HE0226-4410  0.42660   OIII 161  < 13.790 0.000         22      0.0   0.0         
HE0226-4410  0.42287     HI  49  n 13.950 0.050         02  n  27.2   2.3       02
HE0226-4410  0.40274 NeVIII 214  < 13.690 0.000         22      0.0   0.0         
HE0226-4410  0.40274    OIV 197  < 13.560 0.000         22      0.0   0.0         
HE0226-4410  0.40274   OIII 166  < 13.710 0.000         22      0.0   0.0         
HE0226-4410  0.40274   CIII  80  < 12.660 0.000         22      0.0   0.0         
HE0226-4410  0.40274    OVI  56  < 13.300 0.000         22      0.0   0.0         
HE0226-4410  0.40273     HI   1  n 14.145 0.059       0222  n  48.8   5.2     0222
HE0226-4410  0.40034 NeVIII 216  < 13.680 0.000         22      0.0   0.0         
HE0226-4410  0.40034    OIV 199  < 13.520 0.000         22      0.0   0.0         
HE0226-4410  0.40034   OIII 168  < 13.540 0.000         22      0.0   0.0         
HE0226-4410  0.40034   CIII  82  < 12.670 0.000         22      0.0   0.0         
HE0226-4410  0.40034    OVI  59  < 13.450 0.000         22      0.0   0.0         
HE0226-4410  0.40034     HI   2  n 13.530 0.110         22  n  59.0   8.0       22
HE0226-4410  0.39890 NeVIII 218  < 13.620 0.000         22      0.0   0.0         
HE0226-4410  0.39890    OIV 200  < 13.520 0.000         22      0.0   0.0         
HE0226-4410  0.39890   OIII 170  < 13.630 0.000         22      0.0   0.0         
HE0226-4410  0.39890   CIII  84  < 12.650 0.000         22      0.0   0.0         
HE0226-4410  0.39890    OVI  61  < 13.460 0.000         22      0.0   0.0         
HE0226-4410  0.39890     HI   3  n 13.580 0.110         22  n  84.0  27.0       22
HE0226-4410  0.39641 NeVIII 220  < 13.690 0.000         22      0.0   0.0         
HE0226-4410  0.39641    OIV 202  < 13.630 0.000         22      0.0   0.0         
HE0226-4410  0.39641   OIII 171  < 13.530 0.000         22      0.0   0.0         
HE0226-4410  0.39641   CIII  85  < 12.750 0.000         22      0.0   0.0         
HE0226-4410  0.39641    OVI  63  < 13.430 0.000         22      0.0   0.0         
HE0226-4410  0.39641     HI   4  n 13.690 0.100         22  n  57.0   9.0       22
HE0226-4410  0.38637     HI   5  n 13.325 0.058       0222  n  31.5   3.2     0222
HE0226-4410  0.38636 NeVIII 223  < 13.510 0.000         22      0.0   0.0         
HE0226-4410  0.38636    OIV 206  < 13.490 0.000         22      0.0   0.0         
HE0226-4410  0.38636   OIII 176  < 13.520 0.000         22      0.0   0.0         
HE0226-4410  0.38636   CIII  89  < 12.570 0.000         22      0.0   0.0         
HE0226-4410  0.38636    OVI  64  < 13.370 0.000         22      0.0   0.0         
HE0226-4410  0.38420 NeVIII 227  < 13.590 0.000         22      0.0   0.0         
HE0226-4410  0.38420    OIV 210  < 13.550 0.000         22      0.0   0.0         
HE0226-4410  0.38420   OIII 178  < 13.520 0.000         22      0.0   0.0         
HE0226-4410  0.38420   CIII  90  < 12.580 0.000         22      0.0   0.0         
HE0226-4410  0.38420    OVI  65  < 13.340 0.000         22      0.0   0.0         
HE0226-4410  0.38420     HI   6  n 13.916 0.088         22  n  38.3   5.2       22
HE0226-4410  0.38267     HI   7  n 13.080 0.105         02  n  33.0   9.0       02
HE0226-4410  0.37716     HI   9  n 13.150 0.170         02  ~  26.1   0.0       02
HE0226-4410  0.37282     HI  10  n 13.175 0.076       0222  n  24.0   3.2     0222
HE0226-4410  0.37281 NeVIII 235  < 13.540 0.000         22      0.0   0.0         
HE0226-4410  0.37281    OIV 212  < 13.500 0.000         22      0.0   0.0         
HE0226-4410  0.37281   OIII 182  < 13.400 0.000         22      0.0   0.0         
HE0226-4410  0.37281   CIII  94  < 12.590 0.000         22      0.0   0.0         
HE0226-4410  0.37281    OVI  69  < 13.350 0.000         22      0.0   0.0         
HE0226-4410  0.37108     HI  11  n 12.910 0.110         02  n  24.0   6.0       02
HE0226-4410  0.35524    OVI  73  n 13.672 0.057   02030622  n  29.0   2.2   020322
HE0226-4410  0.35524     HI  13  n 13.555 0.057     020322  n  25.1   1.7   020322
HE0226-4410  0.35523    SIV 253  < 12.830 0.000         22      0.0   0.0         
HE0226-4410  0.35523 NeVIII 241  < 13.550 0.000         22      0.0   0.0         
HE0226-4410  0.35523    OIV 224  n 13.640 0.070         22  n  22.0   5.0       22
HE0226-4410  0.35523   OIII 188  < 13.430 0.000         22      0.0   0.0         
HE0226-4410  0.35523    OII 186  < 13.350 0.000         22      0.0   0.0         
HE0226-4410  0.35523    CII 148  < 13.030 0.000         22      0.0   0.0         
HE0226-4410  0.35523    SVI 127  < 12.800 0.000         22      0.0   0.0         
HE0226-4410  0.35523   CIII 101  < 12.520 0.000         22      0.0   0.0         
HE0226-4410  0.35523   NIII  93  < 13.320 0.000         22      0.0   0.0         
HE0226-4410  0.35523     OI  72  < 14.320 0.000         22      0.0   0.0         
HE0226-4410  0.35523    NII  47  < 13.250 0.000         22      0.0   0.0         
HE0226-4410  0.35523   SiII  18  < 13.060 0.000         22      0.0   0.0         
HE0226-4410  0.35523  SiIII  15  < 12.650 0.000         22      0.0   0.0         
HE0226-4410  0.35523     NV   8  < 13.390 0.000         22      0.0   0.0         
HE0226-4410  0.35493    OVI  74  n 12.940 0.260         02  n  13.0   9.0       02
HE0226-4410  0.35493     HI  14  n 13.110 0.115         02  n  29.0   9.0       02
HE0226-4410  0.34034 NeVIII 239  < 13.340 0.000         22      0.0   0.0         
HE0226-4410  0.34034    OIV 236  n 13.860 0.120         22  n  17.0   4.0       22
HE0226-4410  0.34034   OIII 196  < 13.420 0.000         22      0.0   0.0         
HE0226-4410  0.34034    CII 152  < 13.190 0.000         22      0.0   0.0         
HE0226-4410  0.34034    SVI 133  < 12.780 0.000         22      0.0   0.0         
HE0226-4410  0.34034   NIII  98  < 13.170 0.000         22      0.0   0.0         
HE0226-4410  0.34034    SIV  66  < 13.630 0.000         22      0.0   0.0         
HE0226-4410  0.34034    NII  53  < 13.310 0.000         22      0.0   0.0         
HE0226-4410  0.34034     NV  12  < 13.400 0.000         22      0.0   0.0         
HE0226-4410  0.34033     HI  17  n 13.612 0.043   02030622  n  22.5   2.1   020322
HE0226-4410  0.34033    OVI  79  n 13.750 0.050         02  n  20.5   1.1     0222
HE0226-4410  0.34032   CIII 107  n 12.645 0.088       0222  n  24.5   2.8     0222
HE0226-4410  0.31833    OVI  83  n 12.970 0.170         02  n   6.0   3.0       02
HE0226-4410  0.31833     HI  19  n 13.060 0.120         02  n  25.0   6.0       02
HE0226-4410  0.30930 NeVIII 254  < 13.680 0.000         22      0.0   0.0         
HE0226-4410  0.30930    OIV 244  < 13.600 0.000         22      0.0   0.0         
HE0226-4410  0.30930   OIII 209  < 13.560 0.000         22      0.0   0.0         
HE0226-4410  0.30930   CIII 120  < 12.570 0.000         22      0.0   0.0         
HE0226-4410  0.30930    OVI  91  < 13.300 0.000         22      0.0   0.0         
HE0226-4410  0.30928     HI  20  n 14.270 0.094       0222  n  45.6   4.6     0222
HE0226-4410  0.30565     HI  21  n 12.850 0.140         02  n  18.0   7.0       02
HE0226-4410  0.30356     HI  22  n 13.090 0.100         02  n  21.0   5.0       02
HE0226-4410  0.29213 NeVIII 260  < 13.900 0.000         22      0.0   0.0         
HE0226-4410  0.29213    OIV 248  < 13.420 0.000         22      0.0   0.0         
HE0226-4410  0.29213   OIII 219  < 13.670 0.000         22      0.0   0.0         
HE0226-4410  0.29213   CIII 129  < 12.680 0.000         22      0.0   0.0         
HE0226-4410  0.29213    OVI  95  < 13.370 0.000         22      0.0   0.0         
HE0226-4410  0.29213     HI  24  n 13.300 0.120         22  n  43.0   9.0       22
HE0226-4410  0.29134 NeVIII 262  < 13.870 0.000         22      0.0   0.0         
HE0226-4410  0.29134    OIV 250  < 13.390 0.000         22      0.0   0.0         
HE0226-4410  0.29134   OIII 221  < 13.590 0.000         22      0.0   0.0         
HE0226-4410  0.29134   CIII 130  < 12.690 0.000         22      0.0   0.0         
HE0226-4410  0.29134    OVI  96  < 13.260 0.000         22      0.0   0.0         
HE0226-4410  0.29134     HI  25  n 13.700 0.104       0222  n  23.6   1.9     0222
HE0226-4410  0.28041 NeVIII 268  < 13.790 0.000         22      0.0   0.0         
HE0226-4410  0.28041   OIII 226  < 13.490 0.000         22      0.0   0.0         
HE0226-4410  0.28041   CIII 134  < 12.530 0.000         22      0.0   0.0         
HE0226-4410  0.28041    OVI 103  < 13.210 0.000         22      0.0   0.0         
HE0226-4410  0.28041     HI  26  n 13.070 0.081       0222  n  18.0   3.6     0222
HE0226-4410  0.27956 NeVIII 269  < 13.730 0.000         22      0.0   0.0         
HE0226-4410  0.27956    OIV 255  < 13.600 0.000         22      0.0   0.0         
HE0226-4410  0.27956   OIII 228  < 13.430 0.000         22      0.0   0.0         
HE0226-4410  0.27956   CIII 135  < 12.710 0.000         22      0.0   0.0         
HE0226-4410  0.27956    OVI 104  < 13.240 0.000         22      0.0   0.0         
HE0226-4410  0.27956     HI  27  n 13.230 0.110         22  n  25.0   3.0       22
HE0226-4410  0.27180     HI  32  n 12.850 0.607         23  n  13.1   8.1       23
HE0226-4410  0.27164     HI  33  n 13.345 0.568         23  n  31.6  36.0       23
HE0226-4410  0.27155 NeVIII 272  < 13.730 0.000         22      0.0   0.0         
HE0226-4410  0.27155    OIV 257  < 13.650 0.000         22      0.0   0.0         
HE0226-4410  0.27155   OIII 233  < 13.400 0.000         22      0.0   0.0         
HE0226-4410  0.27155   CIII 139  < 12.520 0.000         22      0.0   0.0         
HE0226-4410  0.27155    OVI 106  < 13.220 0.000         22      0.0   0.0         
HE0226-4410  0.27147     HI  34  n 13.837 0.076       2223  n  26.7   2.7   022223
HE0226-4410  0.25100     HI  37  n 13.125 0.050       0222  n  28.5   3.1     0222
HE0226-4410  0.25099 NeVIII 273  < 13.730 0.000         22      0.0   0.0         
HE0226-4410  0.25099    OIV 270  < 13.720 0.000         22      0.0   0.0         
HE0226-4410  0.25099   OIII 242  < 13.570 0.000         22      0.0   0.0         
HE0226-4410  0.25099   CIII 150  < 12.700 0.000         22      0.0   0.0         
HE0226-4410  0.25099    OVI 113  < 13.220 0.000         22      0.0   0.0         
HE0226-4410  0.24515    OVI 112  n 13.290 0.150         02  n  29.0   0.0       02
HE0226-4410  0.24515     HI  38  n 14.205 0.025       0222  n  35.3   2.4     0222
HE0226-4410  0.24514 NeVIII 281  < 13.710 0.000         22      0.0   0.0         
HE0226-4410  0.24514    OIV 271  < 13.750 0.000         22      0.0   0.0         
HE0226-4410  0.23964 NeVIII 282  < 13.700 0.000         22      0.0   0.0         
HE0226-4410  0.23964   CIII 153  < 12.870 0.000         22      0.0   0.0         
HE0226-4410  0.23964    OVI 119  < 13.340 0.000         22      0.0   0.0         
HE0226-4410  0.23009 NeVIII 285  < 13.810 0.000         22      0.0   0.0         
HE0226-4410  0.23009    OIV 275  < 13.810 0.000         22      0.0   0.0         
HE0226-4410  0.23009   OIII 245  < 13.580 0.000         22      0.0   0.0         
HE0226-4410  0.23009   CIII 155  < 12.840 0.000         22      0.0   0.0         
HE0226-4410  0.23009    OVI 124  < 13.330 0.000         22      0.0   0.0         
HE0226-4410  0.22102     HI  43  n 13.060 0.075         02  n  47.0   6.0       02
HE0226-4410  0.22099 NeVIII 289  < 13.740 0.000         22      0.0   0.0         
HE0226-4410  0.22099    OIV 278  < 13.650 0.000         22      0.0   0.0         
HE0226-4410  0.22099   OIII 251  < 13.290 0.000         22      0.0   0.0         
HE0226-4410  0.22099   CIII 157  < 12.760 0.000         22      0.0   0.0         
HE0226-4410  0.22099    OVI 131  < 13.330 0.000         22      0.0   0.0         
HE0226-4410  0.22005 NeVIII 283  < 14.120 0.000         22      0.0   0.0         
HE0226-4410  0.22005    OIV 279  < 13.770 0.000         22      0.0   0.0         
HE0226-4410  0.22005   OIII 252  < 13.430 0.000         22      0.0   0.0         
HE0226-4410  0.22005   CIII 159  < 12.910 0.000         22      0.0   0.0         
HE0226-4410  0.22005     HI  44  n 14.445 0.070       0222  n  27.8   1.3     0222
HE0226-4410  0.22004    OVI 125  n 13.050 0.150         02  n  16.0   0.0       02
HE0226-4410  0.21106     HI  46  n 13.581 0.042         23  n  56.0   4.5       23
HE0226-4410  0.20702     HI  48  n 15.200 0.055         02  n  35.1   2.3     0203
HE0226-4410  0.20701    OVI 132  n 14.380 0.042     020306  n  33.6   1.8     0203
HE0226-4410  0.20701     NV  41  n 13.039 0.102         23  n   7.9   3.0       23
HE0226-4410  0.20700  SiIII  52  n 12.470 0.050         02  n  24.0   4.0       02
HE0226-4410  0.20699   CIII 162  n 13.980 0.240         02  n  25.5   2.9     0203
HE0226-4410  0.20055 NeVIII 291  < 14.190 0.000         22      0.0   0.0         
HE0226-4410  0.20055    OIV 286  < 13.750 0.000         22      0.0   0.0         
HE0226-4410  0.20055   OIII 258  < 13.770 0.000         22      0.0   0.0         
HE0226-4410  0.20055   CIII 164  < 12.730 0.000         22      0.0   0.0         
HE0226-4410  0.20055    OVI 140  < 13.380 0.000         22      0.0   0.0         
HE0226-4410  0.19863     NV  42  a 13.142 0.113         23     19.2   5.8         
HE0226-4410  0.19860 NeVIII 294  < 14.020 0.000         22      0.0   0.0         
HE0226-4410  0.19860    OIV 287  < 13.750 0.000         22      0.0   0.0         
HE0226-4410  0.19860   OIII 259  < 13.700 0.000         22      0.0   0.0         
HE0226-4410  0.19860   CIII 165  < 12.710 0.000         22      0.0   0.0         
HE0226-4410  0.19860    OVI 138  < 13.700 0.000         22      0.0   0.0         
HE0226-4410  0.19859     HI  51  n 14.110 0.022       0222  n  39.7   1.5     0222
HE0226-4410  0.19859  SiIII  57  n 12.070 0.120         02  n  26.0   3.0       02
HE0226-4410  0.19453 NeVIII 300  < 13.840 0.000         22      0.0   0.0         
HE0226-4410  0.19453    OIV 288  < 13.600 0.000         22      0.0   0.0         
HE0226-4410  0.19453   OIII 261  < 13.860 0.000         22      0.0   0.0         
HE0226-4410  0.19453   CIII 167  < 12.550 0.000         22      0.0   0.0         
HE0226-4410  0.19453    OVI 142  < 13.280 0.000         22      0.0   0.0         
HE0226-4410  0.19453     HI  54  n 12.880 0.100         22  n  21.0   3.0       22
HE0226-4410  0.19374 NeVIII 296  < 14.500 0.000         22      0.0   0.0         
HE0226-4410  0.19374    OIV 290  < 14.060 0.000         22      0.0   0.0         
HE0226-4410  0.19374   OIII 263  < 13.670 0.000         22      0.0   0.0         
HE0226-4410  0.19374   CIII 169  < 12.570 0.000         22      0.0   0.0         
HE0226-4410  0.19374    OVI 143  < 13.400 0.000         22      0.0   0.0         
HE0226-4410  0.19374     HI  55  n 13.190 0.070         22  ~  24.0   0.0       22
HE0226-4410  0.18891 NeVIII 298  < 13.940 0.000         22      0.0   0.0         
HE0226-4410  0.18891    OIV 292  < 13.640 0.000         22      0.0   0.0         
HE0226-4410  0.18891   OIII 265  < 13.770 0.000         22      0.0   0.0         
HE0226-4410  0.18891   CIII 174  < 12.460 0.000         22      0.0   0.0         
HE0226-4410  0.18891    OVI 147  < 13.250 0.000         22      0.0   0.0         
HE0226-4410  0.18891     HI  58  n 13.390 0.110         22  n  18.0   3.0       22
HE0226-4410  0.18811 NeVIII 297  < 14.030 0.000         22      0.0   0.0         
HE0226-4410  0.18811    OIV 293  < 13.800 0.000         22      0.0   0.0         
HE0226-4410  0.18811   OIII 266  < 13.900 0.000         22      0.0   0.0         
HE0226-4410  0.18811   CIII 173  < 12.580 0.000         22      0.0   0.0         
HE0226-4410  0.18811    OVI 146  < 13.320 0.000         22      0.0   0.0         
HE0226-4410  0.18811     HI  60  n 13.500 0.050         22  n  24.0   2.0       22
HE0226-4410  0.18619 NeVIII 299  < 14.080 0.000         22      0.0   0.0         
HE0226-4410  0.18619    OIV 295  < 13.770 0.000         22      0.0   0.0         
HE0226-4410  0.18619   OIII 267  < 13.820 0.000         22      0.0   0.0         
HE0226-4410  0.18619   CIII 175  < 12.600 0.000         22      0.0   0.0         
HE0226-4410  0.18619    OVI 149  < 13.470 0.000         22      0.0   0.0         
HE0226-4410  0.18619     HI  62  n 13.210 0.080         22  n  36.0   5.0       22
HE0226-4410  0.16971   OIII 274  < 13.440 0.000         22      0.0   0.0         
HE0226-4410  0.16971   CIII 183  < 12.520 0.000         22      0.0   0.0         
HE0226-4410  0.16971    OVI 151  < 14.160 0.000         22      0.0   0.0         
HE0226-4410  0.16928     HI  67  n 13.350 0.050         22  n  24.0   2.0       22
HE0226-4410  0.16340  SiIII  76  n 12.070 0.090         02  ~   9.0   0.0       02
HE0226-4410  0.16339     HI  70  n 14.350 0.025       0222  n  43.9   1.0     0222
HE0226-4410  0.16339   CIII 184  n 12.510 0.170         22  n  26.0  10.0       22
HE0226-4410  0.16339    OVI 156  < 13.590 0.000         22      0.0   0.0         
HE0226-4410  0.16237   OIII 276  < 13.580 0.000         22      0.0   0.0         
HE0226-4410  0.16237   CIII 185  < 12.550 0.000         22      0.0   0.0         
HE0226-4410  0.16237    OVI 154  < 13.670 0.000         22      0.0   0.0         
HE0226-4410  0.16236     HI  71  n 12.900 0.057       0222  n  25.5   3.6     0222
HE0226-4410  0.16236  FeIII 109  n 13.640 0.140         02  ~  20.0   0.0       02
HE0226-4410  0.15550     HI  75  n 13.050 0.049       0222  n  25.5   2.9     0222
HE0226-4410  0.15549   OIII 277  < 13.680 0.000         22      0.0   0.0         
HE0226-4410  0.15549   CIII 187  < 12.510 0.000         22      0.0   0.0         
HE0226-4410  0.15549    OVI 158  < 13.600 0.000         22      0.0   0.0         
HE0226-4410  0.15175   OIII 280  < 13.660 0.000         22      0.0   0.0         
HE0226-4410  0.15175   CIII 190  < 12.630 0.000         22      0.0   0.0         
HE0226-4410  0.15175    OVI 160  < 13.660 0.000         22      0.0   0.0         
HE0226-4410  0.15175     HI  77  n 13.430 0.050         22  n  43.0   3.0       22
HE0226-4410  0.14733     HI  78  n 12.850 0.070         02  n  14.0   3.0       02
HE0226-4410  0.13832   OIII 284  < 13.720 0.000         22      0.0   0.0         
HE0226-4410  0.13832    OVI 163  < 13.320 0.000         22      0.0   0.0         
HE0226-4410  0.12591     HI  81  n 13.010 0.064       0222  n  29.5   3.4     0222
HE0226-4410  0.12589   CIII 201  < 12.470 0.000         22      0.0   0.0         
HE0226-4410  0.12589    OVI 172  < 13.250 0.000         22      0.0   0.0         
HE0226-4410  0.11733   CIII 207  < 12.500 0.000         22      0.0   0.0         
HE0226-4410  0.11733    OVI 177  < 13.220 0.000         22      0.0   0.0         
HE0226-4410  0.11733     HI  86  n 12.650 0.155         22  n  15.0   7.0       22
HE0226-4410  0.11680   CIII 208  < 12.570 0.000         22      0.0   0.0         
HE0226-4410  0.11680    OVI 179  < 13.370 0.000         22      0.0   0.0         
HE0226-4410  0.11680     HI  87  n 13.250 0.036       0222  n  24.0   2.2     0222
HE0226-4410  0.11514   CIII 211  < 12.440 0.000         22      0.0   0.0         
HE0226-4410  0.11514    OVI 180  < 13.150 0.000         22      0.0   0.0         
HE0226-4410  0.11514     HI  88  n 12.910 0.090         22  n  13.0   3.0       22
HE0226-4410  0.10668   CIII 213  < 12.520 0.000         22      0.0   0.0         
HE0226-4410  0.10668    OVI 181  < 13.530 0.000         22      0.0   0.0         
HE0226-4410  0.10668     HI  92  n 13.040 0.080         22  n  24.0   3.0       22
HE0226-4410  0.09225     HI  97  n 13.035 0.060       0222  n  40.5   2.2     0222
HE0226-4410  0.09220   CIII 225  < 12.700 0.000         22      0.0   0.0         
HE0226-4410  0.09220    OVI 189  < 13.290 0.000         22      0.0   0.0         
HE0226-4410  0.09059   CIII 229  < 12.600 0.000         22      0.0   0.0         
HE0226-4410  0.09059     HI  99  n 13.710 0.030         22  n  28.4   1.5       22
HE0226-4410  0.08950   CIII 230  < 12.140 0.000         22      0.0   0.0         
HE0226-4410  0.08950    OVI 191  < 13.220 0.000         22      0.0   0.0         
HE0226-4410  0.08938   CIII 231  < 12.300 0.000         22      0.0   0.0         
HE0226-4410  0.08938    OVI 192  < 13.090 0.000         22      0.0   0.0         
HE0226-4410  0.08938     HI 100  n 12.610 0.135         22  ~   7.0   0.0       22
HE0226-4410  0.08901    OVI 193  < 13.280 0.000         22      0.0   0.0         
HE0226-4410  0.08900     HI 102  n 13.320 0.029       0222  n  24.5   1.6     0222
HE0226-4410  0.08375   CIII 234  < 12.500 0.000         22      0.0   0.0         
HE0226-4410  0.08375    OVI 195  < 13.310 0.000         22      0.0   0.0         
HE0226-4410  0.08369     HI 105  n 13.990 0.040         02  n  40.1   2.1       02
HE0226-4410  0.07406     HI 108  n 12.950 0.060         02  n  16.0   3.0       02
HE0226-4410  0.07023   CIII 240  < 12.410 0.000         22      0.0   0.0         
HE0226-4410  0.07023    OVI 198  < 13.240 0.000         22      0.0   0.0         
HE0226-4410  0.07023     HI 110  n 12.860 0.080         22  n  24.0   3.0       22
HE0226-4410  0.06849     HI 111  n 12.850 0.085         02  n  34.0   5.0       02
HE0226-4410  0.06098     HI 114  n 14.860 0.150         02  n  34.0   2.7       02
HE0226-4410  0.06083    OVI 204  < 13.330 0.000         22      0.0   0.0         
HE0226-4410  0.06056     HI 115  n 14.260 0.260         02  n  30.2   7.6       02
HE0226-4410  0.06020     HI 116  n 13.220 0.052       0222  n  36.0   2.2     0222
HE0226-4410  0.06015   CIII 243  < 12.610 0.000         22      0.0   0.0         
HE0226-4410  0.06015    OVI 205  < 13.300 0.000         22      0.0   0.0         
HE0226-4410  0.05814     HI 117  n 12.770 0.140         02  n  12.0   3.0       02
HE0226-4410  0.05177     HI 121  n 12.760 0.195         02  ~  17.0   0.0       02
HE0226-4410  0.04609   CIII 246  < 12.640 0.000         22      0.0   0.0         
HE0226-4410  0.04609    OVI 215  < 13.370 0.000         22      0.0   0.0         
HE0226-4410  0.04609     HI 122  n 13.750 0.034       0222  n  21.4   1.3     0222
HE0226-4410  0.04535   CIII 247  < 12.440 0.000         22      0.0   0.0         
HE0226-4410  0.04535    OVI 217  < 13.260 0.000         22      0.0   0.0         
HE0226-4410  0.04535     HI 123  n 12.710 0.120         22  n  17.0   6.0       22
HE0226-4410  0.04129     HI 126  n 12.930 0.080         02  n  32.0   7.0       02
HE0226-4410  0.04121   CIII 249  < 12.430 0.000         22      0.0   0.0         
HE0226-4410  0.04121    OVI 222  < 13.500 0.000         22      0.0   0.0         
HE0226-4410  0.02729     HI 136  n 12.790 0.110         02  n  31.0   5.0       02
HE0226-4410  0.02681     HI 137  n 13.170 0.063       0222  n  29.8   2.4     0222
HE0226-4410  0.02679   CIII 256  < 12.780 0.000         22      0.0   0.0         
HE0226-4410  0.02679    OVI 232  < 13.340 0.000         22      0.0   0.0         
HE0226-4410  0.01746    OVI 238  n 13.660 0.064       0622  n  13.0   9.0       22
HE0226-4410  0.01746     HI 141  n 13.280 0.070         22  n  22.0   3.0       22
HE0226-4410  0.01746   CIII 264  < 13.010 0.000         22      0.0   0.0         
HE0226-4410  0.01746    CII 237  < 13.320 0.000         22      0.0   0.0         
HE0226-4410  0.01746  SiIII 145  < 12.170 0.000         22      0.0   0.0         
HE0226-4410  0.01746     NV 128  < 13.480 0.000         22      0.0   0.0         
HE0226-4410  0.01746   SiII 118  < 12.250 0.000         22      0.0   0.0         
HE0226-4410  0.01746   SiIV  68  < 12.680 0.000         22      0.0   0.0         
HE0226-4410  0.01746    CIV  23  n 13.130 0.110         22  n  15.0   5.0     0222
HE0226-4410  0.01216     HI 144  n 13.060 0.075         02  n  41.0   7.0       02
HS0624+6907  0.37095    OVI  43  n 13.628 0.030       1623  n  24.4   1.9     1623
HS0624+6907  0.37058    OVI  44  n 13.617 0.037       1623  n  19.9   2.4     1623
HS0624+6907  0.37034    OVI  46  n 12.792 0.173       1623  n   8.0   3.7     1623
HS0624+6907  0.36532     HI   2  n 12.810 0.050         02  n  34.0   1.0       02
HS0624+6907  0.34864     HI   5  n 12.780 0.052       0210  n  19.0   2.5     0210
HS0624+6907  0.34863    OVI  49  < 13.121 0.000         24      0.0   0.0         
HS0624+6907  0.34682     HI   6  n 13.590 0.020         10  n  36.1   1.4   021023
HS0624+6907  0.33980    OVI  50  n 13.537 0.118     020306  n  37.3   5.3     0203
HS0624+6907  0.33977     HI   7  n 14.470 0.042     020310  n  41.1   1.1   020310
HS0624+6907  0.33575     HI   8  n 12.970 0.080         02  n  34.0   1.0       02
HS0624+6907  0.33267     HI   9  n 13.550 0.040         10  n  38.0   3.4       10
HS0624+6907  0.32088     HI  12  n 13.885 0.044       0210  n  34.9   4.2     0210
HS0624+6907  0.32088   CIII  76  n 12.100 0.130         02  n  12.0   4.0       02
HS0624+6907  0.31794    OVI  55  n 13.653 0.061     020306  n  29.0   1.6     0203
HS0624+6907  0.31791     HI  13  n 13.337 0.037   02030610  n  40.1   3.2   020310
HS0624+6907  0.31088     HI  14  n 13.130 0.430         10  n  51.0  27.7       10
HS0624+6907  0.31045     HI  15  n 13.430 0.330         10  n  62.0  40.3       10
HS0624+6907  0.30994     HI  16  n 13.255 0.074       0210  n  52.0   7.6     0210
HS0624+6907  0.30900     HI  17  n 13.325 0.025       0210  n  23.5   1.3     0210
HS0624+6907  0.29984    OVI  56  < 13.081 0.000         24      0.0   0.0         
HS0624+6907  0.29984     HI  18  n 12.680 0.150         02  n  14.0   4.0       02
HS0624+6907  0.29662     HI  19  n 13.425 0.022       0210  n  48.5   2.5     0210
HS0624+6907  0.29530     HI  20  n 13.710 0.018       0210  n  38.0   1.1     0210
HS0624+6907  0.29530     NV  11  n 13.170 0.130         02  n  14.3   3.5       02
HS0624+6907  0.28020     HI  21  n 14.400 0.151         25  n  38.5   4.8   022325
HS0624+6907  0.27980     HI  22  n 13.744 0.089         23  n  58.7   9.9       23
HS0624+6907  0.27224     HI  23  n 12.800 0.060         10  n  12.0   2.2       10
HS0624+6907  0.26856     HI  24  n 13.030 0.050         10  n  51.0   7.2       10
HS0624+6907  0.26285     HI  25  n 12.980 0.080         02  ~  28.0   0.0       02
HS0624+6907  0.25230    OVI  63  n 13.235 0.141       0210  n  27.0   8.8       10
HS0624+6907  0.25224     HI  26  n 12.975 0.046       0210  n  23.0   4.1     0210
HS0624+6907  0.24866     HI  27  n 12.860 0.080         02  n  20.0   2.0       02
HS0624+6907  0.24777     HI  28  n 12.850 0.110         02  n  27.0  10.0       02
HS0624+6907  0.24059     HI  29  n 13.300 0.032       0210  n  22.5   1.4     0210
HS0624+6907  0.22329     HI  32  n 13.805 0.044       0210  n  26.3   2.2     0210
HS0624+6907  0.22329    OVI  83  n 13.030 0.390         02  ~  11.0   0.0       02
HS0624+6907  0.22034     HI  33  n 12.530 0.110         02  n  14.0   4.0       02
HS0624+6907  0.21322     HI  35  n 13.130 0.047       0210  n  42.5   4.5     0210
HS0624+6907  0.21321  SiIII  40  n 12.190 0.090         02  n  25.0   2.0       02
HS0624+6907  0.21134    OVI  85  n 13.070 0.240         02  ~  20.0   0.0       02
HS0624+6907  0.21134     HI  36  n 12.890 0.100         02  n  29.0   7.0       02
HS0624+6907  0.20754     HI  37  n 13.435 0.018       0210  n  29.0   1.0     0210
HS0624+6907  0.20532     HI  38  n 14.175 0.045       0210  n  25.2   1.0     0210
HS0624+6907  0.20531    OVI  87  n 13.140 0.220         02  ~  20.0   0.0       02
HS0624+6907  0.20482     HI  39  n 13.775 0.049       0210  n  24.3   2.3     0210
HS0624+6907  0.20482    OVI  88  n 13.390 0.160         02  n  28.0  12.0       02
HS0624+6907  0.19995     HI  41  n 13.170 0.060         10  n  26.0   4.6       10
HS0624+6907  0.19975     HI  42  n 13.240 0.050         10  n  17.0   2.0       10
HS0624+6907  0.16074     HI  47  n 13.660 0.050         10  n  30.0   2.4       10
HS0624+6907  0.16054     HI  48  n 13.080 0.210         10  n  34.0  10.3       10
HS0624+6907  0.13597     HI  52  n 13.330 0.100         10  n  57.0  10.7       10
HS0624+6907  0.13075     HI  53  n 13.285 0.032       0210  n  33.5   2.7     0210
HS0624+6907  0.12824     HI  54  n 12.600 0.140         02  ~  21.0   0.0       02
HS0624+6907  0.10822     HI  57  n 13.150 0.080         02  ~  12.0   0.0       02
HS0624+6907  0.09005     HI  60  n 13.460 0.035         02  n 122.0   3.0       02
HS0624+6907  0.07573     HI  62  n 14.175 0.045       0210  n  25.7   2.0   021023
HS0624+6907  0.07573    OVI  91  < 13.900 0.000         10      0.0   0.0         
HS0624+6907  0.07573     NV  59  n 13.075 0.124         24  ~  20.0   0.0       24
HS0624+6907  0.07573   SiIV  30  n 12.280 0.130         23  n   5.1   3.9       23
HS0624+6907  0.07573    CIV   1  n 13.120 0.040       0210  n  10.7   1.2       02
HS0624+6907  0.06502     HI  65  n 13.970 0.040         10  n  31.0   2.7       10
HS0624+6907  0.06475     HI  66  n 13.870 0.040         10  n  33.0   3.0       10
HS0624+6907  0.06353  SiIII  77  n 12.955 0.046         23  n  16.2   1.8       23
HS0624+6907  0.06352     NV  61  < 13.800 0.000         10      0.0   0.0         
HS0624+6907  0.06352   SiII  58  n 12.171 0.185         24  ~  23.0   0.0       24
HS0624+6907  0.06352     OI  51  < 13.100 0.000         10      0.0   0.0         
HS0624+6907  0.06352    CII  45  n 13.732 0.063         24  ~  55.0   0.0       24
HS0624+6907  0.06351   SiIV  31  n 12.444 0.299         23  n   8.1   4.0       23
HS0624+6907  0.06350    CIV   3  n 13.414 0.032         23  n  14.6   1.2       23
HS0624+6907  0.06350     HI  68  n 15.310 0.078       0210  n  49.0   2.5       02
HS0624+6907  0.06343   SiIV  34  n 12.567 0.261         23  n  22.0  12.9       23
HS0624+6907  0.06342    OVI  92  n 14.166 0.166       2324  n  57.1  21.6     0223
HS0624+6907  0.06341  SiIII  78  n 12.244 0.120         23  n   8.2   2.6       23
HS0624+6907  0.06340    CIV   4  n 12.864 0.063         23  n   5.7   1.4       23
HS0624+6907  0.06285     HI  69  n 13.420 0.140         10  n  20.0   7.0       10
HS0624+6907  0.06276     HI  70  n 12.950 0.280         10  n   8.0   3.7       10
HS0624+6907  0.06265     HI  71  n 13.310 0.140         10  n  35.0  12.3       10
HS0624+6907  0.06234     HI  72  n 13.450 0.050         10  n  30.0   4.0       10
HS0624+6907  0.06215     HI  73  n 12.410 0.220         10  n  10.0   7.9       10
HS0624+6907  0.06201     HI  74  n 12.630 0.170         10  n   8.0   4.7       10
HS0624+6907  0.06188     HI  75  n 13.770 0.030         10  n  21.0   1.4     0210
HS0624+6907  0.05515     HI  79  n 13.680 0.170         10  n  84.0  30.7       10
HS0624+6907  0.05484     HI  80  n 14.280 0.130         02  n  41.5   8.6       02
HS0624+6907  0.05437     HI  81  n 13.090 0.110         10  n  60.0  19.2       10
HS0624+6907  0.05395     HI  82  n 13.215 0.028       0210  n  22.0   1.3     0210
HS0624+6907  0.04116     HI  84  n 13.330 0.030         10  n  41.0   3.0       10
HS0624+6907  0.03065     HI  86  n 13.360 0.030         10  n  22.0   1.7       10
HS0624+6907  0.01755     HI  89  n 12.960 0.050         10  n  29.0   4.3       10
    IIZW136  0.02773     HI   1  n 14.402 0.428         18  n  23.0   3.0       18
       IZW1  0.01710     HI   1  n 13.289 0.088         18      0.0   0.0         
       IZW1  0.00954     HI   2  n 13.289 0.088         18      0.0   0.0         
       IZW1  0.00539     HI   3  n 13.500 0.177         18      0.0   0.0         
     MR2251  0.03245     HI   2  n 13.870 0.266         18  n  43.0   3.0       18
     MR2251  0.01070    OVI   3  n 13.420 0.200         18  ~  14.0   0.0       18
     MR2251  0.01068     HI   1  n 14.610 0.655         18  n  69.0   4.0       18
    MRK1383  0.08442     HI   1  n 12.940 0.070         02  n  32.0   7.0       02
    MRK1383  0.08345     HI   2  n 13.080 0.030         02  n  20.0   1.0       02
    MRK1383  0.07938     HI   3  n 12.610 0.060         02  n  31.7   3.4       02
    MRK1383  0.06796     HI   4  n 12.450 0.080         02  n  12.0   2.0       02
    MRK1383  0.06734     HI   5  n 12.770 0.070         02  n  48.0   1.0       02
    MRK1383  0.05537     HI   6  n 12.720 0.105         02  n  20.0   2.0       02
    MRK1383  0.05184     HI   7  n 14.160 0.155         02  n  29.2   5.0       02
    MRK1383  0.03752  SiIII  10  n 11.880 0.210         02  ~   8.0   0.0       02
    MRK1383  0.03752     HI   8  n 13.090 0.060         02  n  26.0   3.0       02
    MRK1383  0.03416     HI   9  n 12.710 0.110         02  n  28.0   7.0       02
    MRK1383  0.02822     HI  11  n 13.670 0.210         02  n  46.3   3.5       02
    MRK1383  0.02446     HI  12  n 12.940 0.065         02  n  24.0   4.0       02
    MRK1383  0.02362     HI  13  n 13.140 0.060         02  n  21.0   3.0       02
    MRK1383  0.01367  SiIII  15  n 11.890 0.130         02  n   5.0   2.0       02
    MRK1383  0.01367     HI  14  n 13.170 0.060         02  n  44.0   6.0       02
     MRK205  0.06530     HI   4  n 13.490 0.010         02  n  36.0   1.0       02
     MRK205  0.05751     HI   5  n 13.110 0.050         02  n  39.0   9.0       02
     MRK205  0.05513     HI   6  n 13.180 0.035         02  n  18.0   2.0       02
     MRK205  0.04052     HI   7  n 12.830 0.080         02  n  14.0   2.0       02
     MRK205  0.03026     HI   8  n 13.000 0.105         02  ~  15.0   0.0       02
     MRK205  0.02746     HI   9  n 12.810 0.115         02  ~  12.0   0.0       02
     MRK205  0.02746    CIV   1  n 13.550 0.100         02  ~  17.0   0.0       02
     MRK205  0.02628     HI  10  n 12.680 0.110         02  n  15.0   4.0       02
     MRK205  0.02465     HI  11  n 13.070 0.060         02  n  17.0   2.0       02
     MRK205  0.02339     HI  12  n 13.150 0.060         02  n  27.0   1.0       02
     MRK205  0.01882     HI  13  n 12.760 0.120         02  n  19.0   6.0       02
     MRK205  0.01367     HI  14  n 12.640 0.140         02  n  12.0   5.0       02
     MRK205  0.01300     HI  15  n 12.830 0.100         02  ~   6.0   0.0       02
     MRK205  0.00443   SiIV   3  n 13.300 0.060         02  n  28.0   3.1       02
     MRK205  0.00443    CIV   2  n 14.050 0.180         02  n  51.7   6.7       02
     MRK205  0.00443  SiIII  17  n 13.480 0.060         02  ~  78.0   0.0       02
     MRK205  0.00443     HI  16  n 15.170 0.255         02  n  58.9   9.9       02
     MRK279  0.02084     HI   1  n 12.540 0.080         02  n  14.0   3.0       02
     MRK279  0.01899     HI   2  n 12.770 0.135         02  n  48.0   4.0       02
     MRK335  0.02086     HI   1  n 13.510 0.020         02  n  60.0   2.0       02
     MRK335  0.00759     HI   2  n 13.240 0.055         02  n  33.0   4.0       02
     MRK335  0.00653     HI   3  n 13.990 0.105         02  n  23.0   2.9       02
     MRK421  0.01010     HI   2  n 13.778 0.613       1718  n  20.0   9.3       18
     MRK421  0.01009   CIII   5  < 12.720 0.000         17      0.0   0.0         
     MRK421  0.01009    OVI   4  < 13.180 0.000         17      0.0   0.0         
     MRK421  0.01007    CII   3  < 13.430 0.000         17      0.0   0.0         
     MRK421  0.01007     NV   1  < 13.260 0.000         17      0.0   0.0         
     MRK478  0.06531     HI   1  n 13.270 0.020         18  n  43.0   6.0       18
     MRK478  0.02930   CIII   5  n 12.930 0.180         18  ~  10.0   0.0       18
     MRK478  0.02928     HI   2  n 14.161 0.235         18  n  42.2   8.4     1824
     MRK478  0.00527     HI   3  n 13.839 0.168         18  n  33.5  15.6       18
     MRK509  0.00854     HI   1  n 13.860 0.245         02  n  30.7   5.4       02
     MRK817  0.00699     HI   1  n 13.659 0.433         18  n  40.0   4.0       18
     Mrk876  0.12440     HI   6  n 12.880 0.050         02  n  30.0   3.0       02
     Mrk876  0.12319     HI   7  n 12.860 0.040         02  n  25.0   2.0       02
     Mrk876  0.11586     NV   4  n 13.090 0.170         02  n  17.0   1.2       02
     Mrk876  0.11586    OVI  24  n 13.230 0.220         02  n  14.0  12.0       02
     Mrk876  0.11586  SiIII  10  n 11.730 0.130         02  ~   2.0   0.0       02
     Mrk876  0.11586     HI   8  n 13.180 0.040         02  n  60.0   6.0       02
     Mrk876  0.11586    CIV   2  n 12.830 0.150         02  n  17.0   6.0       02
     Mrk876  0.11487    OVI  25  n 14.010 0.090         02  n  42.0   6.5       02
     Mrk876  0.11487  FeIII  19  n 13.600 0.110         02  n  16.0   5.0       02
     Mrk876  0.11487     HI   9  n 13.180 0.050         02  n  74.0   6.0       02
     Mrk876  0.11487     NV   5  n 13.620 0.120         02  n  42.3   1.0       02
     Mrk876  0.11487    CIV   1  n 12.840 0.210         02  ~   3.0   0.0       02
     Mrk876  0.09934     HI  11  n 12.990 0.050         02  n  28.0   3.0       02
     Mrk876  0.08867     HI  12  n 13.250 0.080         02  n  27.3  12.3       02
     Mrk876  0.08846     HI  13  n 14.180 0.065         02  n  25.7   1.9       02
     Mrk876  0.08846    CIV   3  n 13.080 0.120         02  ~  14.0   0.0       02
     Mrk876  0.08579    OVI  26  n 14.050 0.070         02  n  51.0   5.2       02
     Mrk876  0.08579     HI  14  n 14.130 0.115         02  n  43.5   4.7       02
     Mrk876  0.07349   CIII  28  n 12.480 0.210         02  ~  24.0   0.0       02
     Mrk876  0.07349     HI  15  n 13.570 0.180         02  n  31.0  16.0       02
     Mrk876  0.06248    OVI  27  n 13.570 0.130         02  n  35.0   2.0       02
     Mrk876  0.06248     HI  16  n 12.790 0.070         02  n  22.0   4.0       02
     Mrk876  0.06104     HI  17  n 12.910 0.090         02  n  36.0   8.0       02
     Mrk876  0.05047     HI  18  n 13.480 0.030         02  n  52.0   3.0       02
     Mrk876  0.02335     HI  20  n 12.930 0.080         02  n  22.0   4.0       02
     Mrk876  0.01161     HI  21  n 14.070 0.040         02  n  24.0   1.0       02
     Mrk876  0.00311    OVI  29  n 13.550 0.080         02  n  25.0   6.0       02
     Mrk876  0.00311  SiIII  23  n 12.330 0.130         02  n  25.0   7.0       02
     Mrk876  0.00311     HI  22  n 14.460 0.115         02  n  41.8   3.7       02
    NGC5548  0.00739     HI   1  n 13.100 0.050         02  n  60.0   7.0       02
    NGC7469  0.01153    OVI  13  n 13.430 0.180         02  n  19.0  10.0       02
    NGC7469  0.01153     HI   6  n 13.220 0.070         02  n  45.0   6.0       02
    NGC7469  0.01153    CIV   1  n 13.280 0.100         02  ~  18.0   0.0       02
    NGC7469  0.01000     HI   7  n 14.520 0.280         02  n  39.4   4.4     0223
    NGC7469  0.00999     NV   5  n 14.290 0.030         02  n  26.7   1.0       02
    NGC7469  0.00999   SiIV   4  n 12.820 0.140         02  n  11.0   4.0       02
    NGC7469  0.00999    CIV   2  n 14.130 0.020         02  n  37.0   1.0       02
    NGC7469  0.00994    OVI  11  n 14.731 0.026         23  n  41.6   3.0       23
    NGC7469  0.00981     HI   8  n 13.529 0.148         23  n 132.7  27.6       23
    NGC7469  0.00971    CIV   3  n 13.101 0.145         23  n  43.8  16.4       23
    NGC7469  0.00962    OVI  12  n 14.086 0.073         23  n  28.6   6.0       23
    NGC7469  0.00789     HI   9  n 12.950 0.110         02  n  33.0   9.0       02
    NGC7469  0.00654     HI  10  n 12.850 0.120         02  ~  19.0   0.0       02
     PG0804  0.10230     HI   4  n 14.320 0.090         20  ~  22.5   0.0       23
     PG0804  0.10230    OVI   3  n 14.020 0.060         20  n  34.3   3.1       23
     PG0804  0.01851   CIII   7  < 13.590 0.000         18      0.0   0.0         
     PG0804  0.01851    OVI   5  < 13.170 0.000         18      0.0   0.0         
     PG0804  0.01851     HI   1  n 14.065 0.135       1820  n  41.2   5.9     1823
     PG0804  0.00382   CIII   8  < 13.210 0.000         18      0.0   0.0         
     PG0804  0.00382    OVI   6  n 13.520 0.240         18  ~  17.0   0.0       18
     PG0804  0.00382     HI   2  n 14.060 0.310         18  n  26.0   3.0       18
 PG0953+414  0.23351    OVI  50  n 13.517 0.064       0206  n  16.7   1.4       02
 PG0953+414  0.23350     HI   9  n 14.560 0.070         02  n  22.9   1.0       02
 PG0953+414  0.23350     NV   6  n 12.680 0.140         02  n   9.0   3.0       02
 PG0953+414  0.23261     HI  10  n 13.650 0.090         02  n  25.6   3.7       02
 PG0953+414  0.22970    OVI  51  n 13.966 0.034         24  n  41.3   1.5     0224
 PG0953+414  0.22526     HI  12  n 13.060 0.030         02  n  19.0   1.0       02
 PG0953+414  0.21514     HI  14  n 13.160 0.040         02  n  26.6   1.9     0223
 PG0953+414  0.20896     HI  15  n 12.730 0.080         02  n  21.0   4.0       02
 PG0953+414  0.20848     HI  16  n 12.610 0.090         02  n  13.0   3.0       02
 PG0953+414  0.20135     HI  17  n 12.920 0.070         02  n  23.0   4.0       02
 PG0953+414  0.20005     HI  18  n 12.910 0.110         02  n  32.0   7.0       02
 PG0953+414  0.19361     HI  19  n 14.150 0.040         02  n  30.7   2.0       02
 PG0953+414  0.19221     HI  20  n 13.321 0.091         23  n  63.8  14.6       23
 PG0953+414  0.19143     HI  21  n 13.410 0.040         02  n  49.0   4.0       02
 PG0953+414  0.19072     HI  22  n 12.970 0.060         02  n  26.0   3.0       02
 PG0953+414  0.18927     HI  23  n 12.490 0.150         02  n  17.0   7.0       02
 PG0953+414  0.17985     HI  24  n 13.200 0.060         02  n  48.0   1.0       02
 PG0953+414  0.15164     HI  27  n 12.850 0.095         02  n  32.0  10.0       02
 PG0953+414  0.14333     HI  28  n 12.709 0.108         23  n  12.6   4.0       23
 PG0953+414  0.14311     HI  29  n 12.940 0.222         23  n  18.9   6.1       23
 PG0953+414  0.14297     HI  30  n 12.674 0.437         23  n  23.9  20.9       23
 PG0953+414  0.14263     HI  31  n 13.425 0.030         23  n  30.1   2.5       23
 PG0953+414  0.14262   CIII  62  n 12.840 0.110         02  n  12.0   6.0       02
 PG0953+414  0.14262    CIV   1  < 13.300 0.000         11      0.0   0.0         
 PG0953+414  0.14233  SiIII  34  < 12.300 0.000         11      0.0   0.0         
 PG0953+414  0.14233     NV  26  < 13.200 0.000         11      0.0   0.0         
 PG0953+414  0.14233   SiII  11  < 13.300 0.000         11      0.0   0.0         
 PG0953+414  0.14233   SiIV   5  < 12.900 0.000         11      0.0   0.0         
 PG0953+414  0.14232     HI  32  n 13.539 0.024         23  n  27.8   1.7     0223
 PG0953+414  0.14232    CIV   2  < 13.200 0.000         11      0.0   0.0         
 PG0953+414  0.14232   CIII  63  n 12.650 0.190         02  n  20.0  12.0       02
 PG0953+414  0.14232    CII   7  n 12.800 0.200         03  n   7.8   2.9     0323
 PG0953+414  0.14232    OVI  60  n 14.266 0.061   02030611  n  21.1   4.4   020311
 PG0953+414  0.14182     HI  33  n 12.736 0.106         23  n  27.4   7.4       23
 PG0953+414  0.14160    CII   8  < 13.300 0.000         11      0.0   0.0         
 PG0953+414  0.12804     HI  35  n 13.210 0.050         02  ~  23.0   0.0       23
 PG0953+414  0.12558  SiIII  39  n 11.730 0.180         02  n  14.0   5.0       02
 PG0953+414  0.12558     HI  36  n 12.850 0.070         02  n  31.0   4.0       02
 PG0953+414  0.11847     HI  37  n 13.830 0.245         02  n  17.0  12.0       02
 PG0953+414  0.11827    OVI  61  n 13.340 0.220         02  ~  12.0   0.0       02
 PG0953+414  0.11703     HI  38  n 13.370 0.030         02  n  27.1   1.9       02
 PG0953+414  0.11558     HI  40  n 13.419 0.027         23  n  22.0   1.0       02
 PG0953+414  0.10940     HI  41  n 13.640 0.475         02  n  22.2   5.2       02
 PG0953+414  0.09315     HI  43  n 13.670 0.060         02  n  34.8   6.1       02
 PG0953+414  0.09228  SiIII  46  n 11.790 0.150         02  ~  18.0   0.0       02
 PG0953+414  0.09228     HI  44  n 13.040 0.060         02  n  31.0   3.0       02
 PG0953+414  0.06808   CIII  67  n 13.550 0.060         02  n  28.0   4.0       02
 PG0953+414  0.06807     HI  47  n 14.425 0.096       0211  n  22.2   1.4     0211
 PG0953+414  0.06807    OVI  64  n 14.345 0.112         23  n  13.5   1.8     0223
 PG0953+414  0.06807    CIV   3  n 13.930 0.123       0211  n   9.6   2.2     0211
 PG0953+414  0.06807  SiIII  48  < 12.100 0.000         11      0.0   0.0         
 PG0953+414  0.06807   SiII  42  < 12.500 0.000         11      0.0   0.0         
 PG0953+414  0.06807    CII  25  < 13.500 0.000         11      0.0   0.0         
 PG0953+414  0.06807   SiIV  13  < 12.600 0.000         11      0.0   0.0         
 PG0953+414  0.06807     NV  45  n 13.485 0.032       0211  n  10.2   2.1     0211
 PG0953+414  0.05891    OVI  65  n 13.900 0.100         06  n  26.0   8.0       02
 PG0953+414  0.05878     HI  49  n 13.920 0.090         02  n  31.0   2.8       02
 PG0953+414  0.04960    CIV   4  n 12.980 0.160         02  n  17.0   5.0       02
 PG0953+414  0.04782     HI  52  n 12.410 0.120         02  n  19.0   6.0       02
 PG0953+414  0.04623     HI  53  n 12.930 0.090         02  n  20.0   2.0       02
 PG0953+414  0.04513     HI  54  n 13.370 0.020         02  n  34.3   3.7       02
 PG0953+414  0.04469     HI  55  n 12.770 0.050         02  n  13.0   1.0       02
 PG0953+414  0.03054     HI  56  n 12.630 0.095         02  ~  14.0   0.0       02
 PG0953+414  0.01655     HI  57  n 13.810 0.130         02  n  20.2   1.9       02
 PG0953+414  0.01603     HI  58  n 14.180 0.190         02  n  28.2   1.7       02
 PG0953+414  0.01560    OVI  66  n 13.690 0.180         02  ~  11.0   0.0       02
 PG0953+414  0.01560     HI  59  n 13.140 0.070         02  n  35.0   6.0       02
 PG1116+215  0.17360   CIII  64  n 13.080 0.090         02  n  13.0   1.0       02
 PG1116+215  0.17360  SiIII  24  n 11.640 0.090         02  n   4.0   1.0       02
 PG1116+215  0.17360     HI  18  n 14.200 0.038     021216  n  15.3   0.6   021216
 PG1116+215  0.17341   CIII  65  n 12.690 0.150         02  n  17.0  10.0       02
 PG1116+215  0.17341     HI  19  n 13.073 0.012     021216  n  13.8   0.7   021216
 PG1116+215  0.17340    OVI  59  n 13.670 0.081       0206  n  39.3   6.4     0223
 PG1116+215  0.16686     HI  20  n 13.680 0.020         12  n  40.2   1.0     0212
 PG1116+215  0.16686   CIII  66  < 13.340 0.000         12      0.0   0.0         
 PG1116+215  0.16686    OVI  60  < 13.490 0.000         12      0.0   0.0         
 PG1116+215  0.16686  SiIII  26  < 11.880 0.000         12      0.0   0.0         
 PG1116+215  0.16686     NV  14  < 13.080 0.000         12      0.0   0.0         
 PG1116+215  0.16686   SiII  11  < 12.060 0.000         12      0.0   0.0         
 PG1116+215  0.16686    CII   5  < 13.340 0.000         12      0.0   0.0         
 PG1116+215  0.16686   SiIV   1  < 12.590 0.000         12      0.0   0.0         
 PG1116+215  0.16611     HI  21  n 14.590 0.051       0212  n  24.9   1.0       02
 PG1116+215  0.16611   CIII  67  n 13.180 0.042       0212  n  31.0   4.0       02
 PG1116+215  0.16611  SiIII  27  n 12.065 0.048       0212  ~  14.0   0.0       02
 PG1116+215  0.16610    OVI  61  < 13.590 0.000         12      0.0   0.0         
 PG1116+215  0.16610     NV  15  < 13.160 0.000         12      0.0   0.0         
 PG1116+215  0.16610   SiII  12  < 12.100 0.000         12      0.0   0.0         
 PG1116+215  0.16610    CII   6  < 13.005 0.000         24      0.0   0.0         
 PG1116+215  0.16610   SiIV   2  < 12.650 0.000         12      0.0   0.0         
 PG1116+215  0.16580     HI  22  n 12.950 0.050         12  n  33.0   6.0       12
 PG1116+215  0.16550    OVI  62  n 14.087 0.038     020612  n  30.7   1.4       02
 PG1116+215  0.16548     HI  23  n 13.420 0.050       0212  n  29.5   5.7   021224
 PG1116+215  0.16548   CIII  68  < 12.570 0.000         12      0.0   0.0         
 PG1116+215  0.16548  SiIII  28  < 11.700 0.000         12      0.0   0.0         
 PG1116+215  0.16548     NV  16  n 12.780 0.220         12  n  12.0  11.5       23
 PG1116+215  0.16548   SiII  13  < 11.960 0.000         12      0.0   0.0         
 PG1116+215  0.16548    CII   7  < 13.250 0.000         12      0.0   0.0         
 PG1116+215  0.16548   SiIV   3  < 12.510 0.000         12      0.0   0.0         
 PG1116+215  0.13850  FeIII  49  n 13.440 0.100         02  ~   9.0   0.0       02
 PG1116+215  0.13849     HI  29  n 15.850 0.144       0212  n  27.9   1.0   020323
 PG1116+215  0.13848   CIII  70  n 13.560 0.090         02  n  13.0   1.0       02
 PG1116+215  0.13848  SiIII  32  n 12.920 0.052       0203  n   8.7   1.0   020312
 PG1116+215  0.13848    OVI  63  n 13.975 0.054   02030612  n  34.0   5.9     0203
 PG1116+215  0.13848   SiIV   4  n 12.740 0.060     020312  n  11.4   1.0   020312
 PG1116+215  0.13847    NII  56  n 13.700 0.100         03  n  10.9   1.0   031223
 PG1116+215  0.13847    OII  73  n 14.330 0.090         12      0.0   0.0         
 PG1116+215  0.13847   NIII  69  n 13.932 0.071         23  n  13.2   3.6       23
 PG1116+215  0.13847     NV  25  n 13.780 0.150         12  n  18.7   8.4     2324
 PG1116+215  0.13847    SII  17  < 13.660 0.000         12      0.0   0.0         
 PG1116+215  0.13847     OI  10  < 13.400 0.000         12      0.0   0.0         
 PG1116+215  0.13847    CII   8  n 13.850 0.100       0312  n  10.5   1.2   031223
 PG1116+215  0.13847   SiII   9  n 12.850 0.093       0312  n   6.6   1.0 02031223
 PG1116+215  0.13373     HI  30  n 13.235 0.043       0212  n  81.3   6.0     0212
 PG1116+215  0.13151     HI  31  n 13.400 0.020       0212  n  31.4   2.1     0212
 PG1116+215  0.11895     HI  33  n 13.415 0.023       0212  n  32.2   1.0     0212
 PG1116+215  0.11483     HI  34  n 12.941 0.067         23  n  34.5   6.4       23
 PG1116+215  0.11294     HI  35  n 12.660 0.080         02  ~  22.0   0.0       02
 PG1116+215  0.10002     HI  36  n 12.810 0.043       0212  n  23.2   2.2       12
 PG1116+215  0.09279     HI  37  n 13.390 0.085         12  n 133.0  17.0       12
 PG1116+215  0.08632     HI  38  n 12.660 0.250         12  n  36.0  15.0       12
 PG1116+215  0.08587     HI  39  n 12.900 0.160         12  n  52.0  14.0       12
 PG1116+215  0.08096     HI  41  n 13.500 0.044       0212  n  21.3   1.6     0212
 PG1116+215  0.07535     HI  42  n 12.370 0.180         02  n  22.0   9.0       02
 PG1116+215  0.07188     HI  43  n 12.790 0.075         12  n   9.6   2.0       12
 PG1116+215  0.06251     HI  44  n 13.140 0.044       0212  n  71.2   5.7     0212
 PG1116+215  0.06076     HI  45  n 13.245 0.034       0212  n  52.3   3.7     0212
 PG1116+215  0.05928     HI  46  n 12.400 0.180         23  n  15.5   5.3       23
 PG1116+215  0.05927    OVI  71  n 13.522 0.199         24  n  12.3   5.7       24
 PG1116+215  0.05904     NV  40  n 13.160 0.120         02  ~  24.3   0.0       02
 PG1116+215  0.05900    OVI  72  n 13.451 0.169         24  n  20.0   4.0       24
 PG1116+215  0.05896     HI  47  n 13.449 0.024       1623  n  27.5   1.8     1623
 PG1116+215  0.05874     HI  48  n 12.916 0.065       1623  n  23.9   4.5     1623
 PG1116+215  0.04995     HI  50  n 12.740 0.052       0212  n  15.8   1.9     0212
 PG1116+215  0.04123     HI  51  n 13.190 0.057       0212  n  88.5   9.5     0212
 PG1116+215  0.03229     HI  52  n 13.310 0.031       0212  n  34.7   1.6     0212
 PG1116+215  0.02834     HI  53  n 13.755 0.076       0212  n  34.7   7.5     0212
 PG1116+215  0.01923     HI  54  n 12.860 0.160         12  n  45.0   5.0       24
 PG1116+215  0.01637     HI  55  n 13.415 0.034       0212  n  51.2   3.0     0212
 PG1116+215  0.01152     HI  57  n 12.310 0.270         02  n  12.0  10.0       02
 PG1116+215  0.00496     HI  58  n 13.340 0.037       0212  n  33.6   2.1     0212
 PG1211+143  0.06525     HI  14  n 12.942 0.064       2123  n  28.0   5.5       21
 PG1211+143  0.06496     HI  15  n 13.400 0.190         21  n  35.0  11.0       21
 PG1211+143  0.06494   CIII  41  n 12.980 0.083       0221  n  18.5   3.9     0221
 PG1211+143  0.06493    CIV   1  n 13.100 0.210         02  n  24.0   5.0       02
 PG1211+143  0.06491    OVI  37  n 13.730 0.096       0221  n  26.6   5.1     0221
 PG1211+143  0.06479     HI  16  n 13.690 0.055         21  n  27.0   2.0       21
 PG1211+143  0.06449    OVI  38  n 14.120 0.049       0221  n  47.2   5.4     0221
 PG1211+143  0.06447    CIV   2  n 13.320 0.070         02  n  43.7   3.9       02
 PG1211+143  0.06447  SiIII  18  n 12.220 0.040         02  n  38.0   1.0       02
 PG1211+143  0.06441   CIII  42  n 13.230 0.080         21  n  27.0   7.5       21
 PG1211+143  0.06439     HI  17  n 14.966 0.052         21  n  33.2   1.6     0221
 PG1211+143  0.06430   CIII  43  n 13.890 0.900         21  n   4.0   3.5       21
 PG1211+143  0.05747   SiIV   7  n 12.513 0.096         23  n   7.6   1.8       23
 PG1211+143  0.05443     HI  19  n 13.190 0.030         02  n  98.0   1.0       02
 PG1211+143  0.05205     HI  20  n 13.560 0.032       0221  n  39.5   2.7     0221
 PG1211+143  0.05145     HI  21  n 14.318 0.102       0221  n  50.7   4.8     0221
 PG1211+143  0.05122  SiIII  26  n 12.234 0.107         23  n   5.3   1.3       23
 PG1211+143  0.05122   SiII  12  n 12.250 0.050         21  n   4.2   1.5     2123
 PG1211+143  0.05121    CII  11  n 13.150 0.095         21  n   6.0   2.0       21
 PG1211+143  0.05120   SiIV   8  n 12.778 0.102         23  n   9.1   2.2       23
 PG1211+143  0.05119    CIV   3  n 13.785 0.173         23  n   9.7   1.8       23
 PG1211+143  0.05118  SiIII  27  n 12.778 0.039         23  n  17.7   2.0       23
 PG1211+143  0.05117    OVI  39  n 14.260 0.065         21  n  53.0   9.5       21
 PG1211+143  0.05117     NV  13  n 12.980 0.165         21  n  15.0   8.0       21
 PG1211+143  0.05116   CIII  45  n 13.920 0.075         21  n  20.0   2.5       21
 PG1211+143  0.05114   SiIV   9  n 12.536 0.228         23  n   8.4   2.6       23
 PG1211+143  0.05113    CIV   4  n 13.376 0.177         23  n   6.0   3.0       23
 PG1211+143  0.05109    CIV   5  n 13.138 0.090         23  n   8.2   1.8       23
 PG1211+143  0.05105     HI  22  n 15.468 0.284       0221  n  36.9   2.9     0221
 PG1211+143  0.05099   CIII  44  n 12.990 0.050         21  ~   8.0   0.0       21
 PG1211+143  0.05096    CIV   6  n 13.262 0.054         23  n  24.0   3.5       23
 PG1211+143  0.05095   SiIV  10  n 12.258 0.134         23  n  28.9  10.8       23
 PG1211+143  0.04560     HI  23  n 12.470 0.085         02  n  23.0   4.0       02
 PG1211+143  0.04521     HI  24  n 13.050 0.020         02  n  32.0   1.0       02
 PG1211+143  0.04347     HI  25  n 13.816 0.032         23  n  33.2   3.2       23
 PG1211+143  0.03986     HI  28  n 12.590 0.080         02  n  36.0   7.0       02
 PG1211+143  0.02802     HI  29  n 12.270 0.135         02  n  20.0   7.0       02
 PG1211+143  0.02586     HI  30  n 13.490 0.020         02  n  70.0   2.0       02
 PG1211+143  0.02422     HI  31  n 12.230 0.215         02  ~  20.0   0.0       02
 PG1211+143  0.02335     HI  32  n 13.460 0.020         02  n  35.0   1.0       02
 PG1211+143  0.02206     HI  33  n 13.270 0.020         02  n  24.0   1.0       02
 PG1211+143  0.01680     HI  34  n 14.000 0.145         02  n  35.3   3.6       02
 PG1211+143  0.01649     HI  35  n 13.520 0.020         02  n  37.0   1.7       02
 PG1211+143  0.00711    OVI  40  n 13.780 0.150         02  n  41.0   7.0       02
 PG1211+143  0.00711     HI  36  n 13.420 0.025         02  n  58.0   4.0       02
 PG1216+069  0.31700     HI   1  n 13.570 0.130         02  n  37.0   1.0       02
 PG1216+069  0.31304     HI   2  n 13.400 0.140         02  ~  17.0   0.0       02
 PG1216+069  0.28212   CIII  20  n 13.500 0.200         02  n  38.0   9.0       02
 PG1216+069  0.28212  SiIII   5  n 13.390 0.110         02  ~ 100.0   0.0       02
 PG1216+069  0.28212     HI   3  n 15.340 0.450         02  n  46.8  10.8       02
 PG1216+069  0.28209    OVI  16  n 13.783 0.108       0324  n  37.8   2.4     0324
 PG1216+069  0.27356     HI   4  n 14.500 0.070         02  n  32.5   2.1       02
 PG1216+069  0.26768    OVI  18  n 13.685 0.610         24  n  19.0   2.0       24
 PG1216+069  0.26760     HI   6  n 14.320 0.200         02  n  22.0   6.0       02
 PG1216+069  0.26049     HI   7  n 13.850 0.080         02  n  17.0   5.0       02
 PG1216+069  0.25762     HI   8  n 13.870 0.480         02  n  11.1   2.8       02
 PG1216+069  0.23185     HI   9  n 13.240 0.150         02  n  22.0   8.0       02
 PG1216+069  0.18076     HI  10  n 14.380 0.335         02  n  33.0   5.9       02
 PG1216+069  0.17993     HI  11  n 14.180 0.225         02  n  42.5   7.0       02
 PG1216+069  0.13504     HI  12  n 15.120 0.150         02  n  34.5   3.0       02
 PG1216+069  0.13504  SiIII  13  n 12.410 0.270         02  n   7.0   5.0       02
 PG1216+069  0.12483    OVI  21  n 14.310 0.100         16  n  31.0   8.5       16
 PG1216+069  0.12473     HI  14  n 14.650 0.105         02  n  73.6   3.5       02
 PG1216+069  0.12463    OVI  22  n 13.780 0.500         16  n   6.0  41.0       16
 PG1216+069  0.12385    OVI  23  n 14.210 0.110         16  n  32.0  11.0       16
 PG1216+069  0.12372     HI  15  n 14.750 0.050         02  n  70.8   3.4       02
 PG1216+069  0.12372   CIII  25  n 13.830 0.200         02  n  84.0   2.0       02
 PG1216+069  0.12353    OVI  24  n 14.390 0.140         16  n  17.0   6.0       16
 PG1216+069  0.08047     HI  17  n 13.870 0.190         02  n  57.0   5.9       02
 PG1216+069  0.03777     HI  19  n 13.580 0.190         02  n  38.0  17.0       02
 PG1259+593  0.43148     HI  44  n 14.090 0.070         13  n  22.5   3.2     1323
 PG1259+593  0.43133   CIII  57  < 13.495 0.000         24      0.0   0.0         
 PG1259+593  0.41786     HI   2  n 13.250 0.080         13  n  50.7   3.9       13
 PG1259+593  0.41081     HI   3  n 13.570 0.080         13  n  32.8   5.3       13
 PG1259+593  0.38833     HI   4  < 13.020 0.190         13      0.0   0.0         
 PG1259+593  0.38266     HI   5  n 13.673 0.067         23  n 137.0  19.0       23
 PG1259+593  0.37909     HI   6  < 13.360 0.150         13      0.0   0.0         
 PG1259+593  0.37660     HI   7  n 13.395 0.084       1323  n  36.0   5.2     1323
 PG1259+593  0.35375     HI   8  n 13.410 0.060         13  n  16.4   1.8       13
 PG1259+593  0.34914     HI   9  n 13.360 0.090         13  n  31.3   4.8       13
 PG1259+593  0.34802     HI  10  n 13.190 0.140         13  n  48.7   6.2       13
 PG1259+593  0.34479     HI  11  n 13.850 0.093       0213  n  32.7   2.7     0213
 PG1259+593  0.33270     HI  14  n 13.835 0.060       0213  n  28.0   3.2       02
 PG1259+593  0.33128     HI  15  n 12.980 0.240         13  n  18.6   3.5       13
 PG1259+593  0.32472    OVI  63  n 13.300 0.110         02  n  14.0   8.0       02
 PG1259+593  0.32472     HI  16  n 12.930 0.125         02  n  20.0   1.0       02
 PG1259+593  0.31978 NeVIII 113  < 13.570 0.000         13      0.0   0.0         
 PG1259+593  0.31978    OIV 109  < 13.300 0.000         13      0.0   0.0         
 PG1259+593  0.31974     HI  17  n 14.030 0.027     020613  n  70.3   3.1   020613
 PG1259+593  0.31974    OVI  64  n 13.560 0.033     020613  n  18.1   2.3     0213
 PG1259+593  0.31682     HI  18  < 13.050 0.170         13      0.0   0.0         
 PG1259+593  0.31070     HI  19  n 13.335 0.040       0213  n  24.9   4.9     0213
 PG1259+593  0.30906     HI  20  < 13.200 0.100         13      0.0   0.0         
 PG1259+593  0.30431     HI  21  n 13.693 0.032       1324  n  38.2   3.6   021324
 PG1259+593  0.30164     HI  22  < 13.260 0.140         13      0.0   0.0         
 PG1259+593  0.29847     HI  23  n 13.090 0.100         13  n  33.3   2.9       13
 PG1259+593  0.29236     HI  24  n 14.510 0.043       0213  n  25.9   1.3     0213
 PG1259+593  0.29236    OIV 112  < 14.150 0.000         24      0.0   0.0         
 PG1259+593  0.29236   OIII 105  n 13.800 0.060         13  n  15.7  14.4       23
 PG1259+593  0.29236   CIII  89  < 13.258 0.000         23      0.0   0.0         
 PG1259+593  0.28852     HI  25  n 12.925 0.126         23  n  23.2   7.2       23
 PG1259+593  0.28335     HI  26  n 13.550 0.038       0213  n  37.1   2.6     0213
 PG1259+593  0.28014     HI  27  n 12.870 0.050         13  n  17.1   1.8       13
 PG1259+593  0.25979    OVI  72  n 13.887 0.051     030613  n  37.3   3.1     0224
 PG1259+593  0.25973     HI  29  n 13.965 0.043       0213  n  42.0   2.4     0213
 PG1259+593  0.25971 NeVIII 115  < 13.960 0.000         13      0.0   0.0         
 PG1259+593  0.25875     HI  30  < 12.870 0.090         13      0.0   0.0         
 PG1259+593  0.25642     HI  31  n 13.835 0.074       0213  n  26.7   2.3     0213
 PG1259+593  0.24126     HI  32  n 13.410 0.090         13  n  89.1   6.9       13
 PG1259+593  0.23951     NV  28  n 13.190 0.230         02  n  22.7   8.0       02
 PG1259+593  0.23951   CIII  99  n 12.680 0.140         02  n  12.0   3.0       02
 PG1259+593  0.23951     HI  33  n 13.350 0.021       0213  n  16.1   1.0     0213
 PG1259+593  0.23951   SiIV   1  n 12.610 0.290         02  n  10.0   8.0       02
 PG1259+593  0.23284    OVI  79  n 13.510 0.130         02  n  17.0   8.0       02
 PG1259+593  0.23284  SiIII  37  n 12.030 0.120         02  n  19.0   1.0       02
 PG1259+593  0.23282     HI  34  n 13.490 0.065       0213  n  29.5   3.0     0213
 PG1259+593  0.22861     HI  35  n 13.445 0.029       0213  n  37.2   1.8     0213
 PG1259+593  0.22471   CIII 100  n 12.240 0.200         02  n  12.0   6.0       02
 PG1259+593  0.22471  SiIII  41  n 11.980 0.130         02  n  13.0   1.0       02
 PG1259+593  0.22471     HI  36  n 13.455 0.043       0213  n  30.8   1.5     0213
 PG1259+593  0.22313 NeVIII 117  < 13.750 0.000         13      0.0   0.0         
 PG1259+593  0.22313    OVI  84  n 13.563 0.129         23  n  50.5  17.5       23
 PG1259+593  0.22313     HI  38  n 13.990 0.063       0213  n  31.3   2.7     0213
 PG1259+593  0.21953    OVI  86  n 13.634 0.059         23  n  14.2   2.0       23
 PG1259+593  0.21949    NIV 119  < 13.350 0.000         13      0.0   0.0         
 PG1259+593  0.21949 NeVIII 118  < 13.940 0.000         13      0.0   0.0         
 PG1259+593  0.21949    OIV 116  n 14.240 0.056         13  ~  31.0   0.0       13
 PG1259+593  0.21949   OIII 114  n 13.885 0.039         13  n  10.1   7.5       23
 PG1259+593  0.21949   CIII 101  n 13.640 0.089       0213  n  11.1   1.3     0213
 PG1259+593  0.21949  SiIII  43  n 12.128 0.064         23  n   9.9   1.8       23
 PG1259+593  0.21949     HI  40  n 15.270 0.057       0213  n  32.6   1.5 02031323
 PG1259+593  0.21937    OVI  87  n 13.685 0.064         23  n  19.0   3.1       23
 PG1259+593  0.21136     HI  42  n 13.390 0.040         02  n  45.5   2.5     0213
 PG1259+593  0.19775     HI  45  n 13.330 0.060         13  n  23.9   2.8       13
 PG1259+593  0.19620     HI  46  n 13.785 0.055       0213  n  28.9   2.0     0213
 PG1259+593  0.19585     HI  47  n 13.060 0.103       0213  n  44.0  10.2     0213
 PG1259+593  0.19573     NV  39  n 12.710 0.140         02  n  11.0   4.0       02
 PG1259+593  0.18650     HI  48  n 13.020 0.030         13  n  19.6   1.4       13
 PG1259+593  0.18550     HI  49  n 12.630 0.119         23  n  22.7   6.7       23
 PG1259+593  0.17893     HI  50  n 13.086 0.097       1323  n  83.7  11.9     1323
 PG1259+593  0.17148     HI  51  < 13.250 0.160         13      0.0   0.0         
 PG1259+593  0.16647     HI  52  n 13.340 0.080         13  n  93.3   8.9       13
 PG1259+593  0.15531     HI  53  n 12.580 0.135         23  n  16.0   5.5       23
 PG1259+593  0.15435     HI  54  n 13.170 0.032       0213  n  25.1   1.4     0213
 PG1259+593  0.15136     HI  55  n 13.265 0.051       0213  n  62.2   3.7     0213
 PG1259+593  0.15058     HI  56  n 13.450 0.130         13  n  32.0   5.1       13
 PG1259+593  0.15029     HI  58  n 13.250 0.110         13  n  25.7   4.3       13
 PG1259+593  0.14852     HI  59  n 13.905 0.025       0213  n  40.5   1.6     0213
 PG1259+593  0.14381     HI  60  < 13.180 0.130         13      0.0   0.0         
 PG1259+593  0.14034     HI  61  n 13.060 0.070         13  n  56.7   5.4       13
 PG1259+593  0.13351     HI  62  < 13.010 0.080         13      0.0   0.0         
 PG1259+593  0.12388     HI  65  n 13.700 0.205         02  n  26.2   4.9       02
 PG1259+593  0.12189     HI  66  n 13.035 0.043       0213  n  31.5   2.9     0213
 PG1259+593  0.10281     HI  67  < 13.410 0.170         13      0.0   0.0         
 PG1259+593  0.09591     HI  68  n 12.935 0.034       0213  n  19.9   2.3     0213
 PG1259+593  0.09196     HI  69  < 13.130 0.210         13      0.0   0.0         
 PG1259+593  0.08933     HI  70  n 14.050 0.070       0213  n  27.5   2.1   021323
 PG1259+593  0.08041     HI  71  n 12.888 0.063         23  n  27.3   4.6       23
 PG1259+593  0.06931     HI 102  < 13.330 0.040         02      0.0   0.0         
 PG1259+593  0.06810     HI  74  < 13.140 0.090         13      0.0   0.0         
 PG1259+593  0.06644     HI  75  n 13.685 0.058       0213  n  26.5   3.8     0213
 PG1259+593  0.05555     HI  76  n 13.221 0.063         23  n  51.6   7.5       23
 PG1259+593  0.05376     HI  77  n 13.410 0.025       0213  n  27.2   1.1     0213
 PG1259+593  0.05256     HI  78  n 12.840 0.050       0213  n  20.9   3.0     0213
 PG1259+593  0.05112     HI  80  n 13.620 0.070         13  n  34.4   2.5       13
 PG1259+593  0.04673     HI  81  n 13.658 0.036         23  n  40.4   4.0       23
 PG1259+593  0.04650   CIII 110  n 13.427 0.030       0213  n  18.0   2.0       02
 PG1259+593  0.04650    OVI 104  n 13.790 0.110         02  n  24.0   4.0       02
 PG1259+593  0.04650  SiIII  90  n 12.810 0.050         02  n  39.0   6.0       02
 PG1259+593  0.04650     NV  73  n 13.110 0.210         02  n  15.0   3.0       02
 PG1259+593  0.04650    CIV  12  n 13.580 0.110         02  n  19.0   5.0       02
 PG1259+593  0.04631     HI  82  n 14.655 0.169       0213  n  22.0   4.2   021323
 PG1259+593  0.04607     HI  83  n 15.660 0.138       0213  n  30.3   3.6   021323
 PG1259+593  0.04606   CIII 111  n 13.825 0.025       0213  n  29.0   2.0       02
 PG1259+593  0.04606    OVI 103  n 13.920 0.120         02  n  39.0  12.0       02
 PG1259+593  0.04606  SiIII  91  n 12.930 0.040         02  n  35.0   5.0       02
 PG1259+593  0.04606    CIV  13  n 13.555 0.068       0213  n  13.3   2.4       02
 PG1259+593  0.04250     HI  85  n 12.985 0.050       0213  n  31.9   2.9     0213
 PG1259+593  0.03924     HI  88  n 12.940 0.050         13  n  15.3   2.8       13
 PG1259+593  0.02217    OVI 106  n 13.370 0.190         02  n  34.0  15.0       02
 PG1259+593  0.02217     HI  92  n 13.610 0.055       0213  n  30.0   2.8     0213
 PG1259+593  0.01502     HI  93  n 13.200 0.036       0213  n  21.8   2.4     0213
 PG1259+593  0.01347     HI  94  < 13.240 0.140         13      0.0   0.0         
 PG1259+593  0.00762    OVI 107  n 13.300 0.080     020613  n  24.0  16.0       02
 PG1259+593  0.00760     HI  95  n 14.070 0.063       0213  n  32.6   1.9     0213
 PG1259+593  0.00505     HI  96  < 13.440 0.100         13      0.0   0.0         
 PG1259+593  0.00440     HI  97  < 13.650 0.140         13      0.0   0.0         
 PG1259+593  0.00226     HI  98  n 13.720 0.124       0213  n  44.0   9.4       13
 PG1259+593  0.00220    OVI 108  n 13.608 0.065       0613  ~  75.0   0.0       24
 PG1444+407  0.26749     HI   2  n 13.613 0.014       1623  n  30.8   1.2     1623
 PG1444+407  0.26747    OVI  30  n 13.455 0.123         23  n  11.9   2.9       23
 PG1444+407  0.26738    OVI  31  n 13.881 0.059         23  n   8.4   1.3       23
 PG1444+407  0.26728    OVI  32  n 13.521 0.106         23  n  14.9   3.8       23
 PG1444+407  0.26720     HI   3  n 12.813 0.054       1623  n  15.3   2.6     1623
 PG1444+407  0.26690    OVI  33  n 13.782 0.036         23  n  11.5   1.0       23
 PG1444+407  0.26685     HI   4  n 12.462 0.254         23  n   5.1   4.0       23
 PG1444+407  0.25450     HI   5  n 13.270 0.085         02  n  21.5   4.6       02
 PG1444+407  0.22676    OVI  34  n 13.270 0.120         02  n  27.0   5.0       02
 PG1444+407  0.22676     HI   6  n 13.390 0.210         02  n  18.2   4.6       02
 PG1444+407  0.22362     HI   8  n 13.090 0.090         02  n  20.6   4.3       02
 PG1444+407  0.22031     HI   9  n 13.525 0.045       0206  n  76.0   7.6     0216
 PG1444+407  0.22031    OVI  35  n 13.930 0.090         02  n  49.0   2.0       02
 PG1444+407  0.21236     HI  10  n 13.080 0.075         02  n  25.0   6.0       02
 PG1444+407  0.19955     HI  11  n 12.830 0.200         02  n  18.0   8.0       02
 PG1444+407  0.19955     NV   7  n 12.950 0.180         02  n  11.0   5.0       02
 PG1444+407  0.19955   SiIV   1  n 13.190 0.140         02  ~  36.0   0.0       02
 PG1444+407  0.18845     HI  12  n 14.330 0.195         02  n  19.0   1.8       02
 PG1444+407  0.18564     HI  13  n 13.220 0.060         02  n  37.0   5.0       02
 PG1444+407  0.18471     HI  14  n 13.580 0.030         02  n  26.0   1.0       02
 PG1444+407  0.17213     HI  16  n 13.280 0.040         02  n  31.0   1.0       02
 PG1444+407  0.15734  SiIII  20  n 12.560 0.070         02  n  41.0   1.0       02
 PG1444+407  0.15734     HI  17  n 13.410 0.040         02  n  33.0   2.0       02
 PG1444+407  0.15559     HI  18  n 13.620 0.265         02  n  51.0  20.8       02
 PG1444+407  0.15372     HI  19  n 13.890 0.035         02  n  46.0   3.0       02
 PG1444+407  0.13670     HI  21  n 13.370 0.050         02  n  33.0   3.0       02
 PG1444+407  0.13471     HI  22  n 13.190 0.075         02  n  38.0   4.0       02
 PG1444+407  0.12627     HI  23  n 13.440 0.040         02  n  24.0   2.0       02
 PG1444+407  0.11178     HI  24  n 14.030 0.020         02  n  52.0   1.0       02
 PG1444+407  0.11109     HI  25  n 13.177 0.075         23  n  50.1   7.9       23
 PG1444+407  0.10918     HI  26  n 12.770 0.110         02  n  25.0   6.0       02
 PG1444+407  0.10829     HI  27  n 13.820 0.020         02  n  47.0   2.0       02
 PG1444+407  0.09586     HI  28  n 13.750 0.030         02  n  30.0   2.0       02
 PG1444+407  0.09534     HI  29  n 13.890 0.030         02  n  26.0   1.0       02
 PG1444+407  0.02744     HI  36  n 13.580 0.030         02  n  39.0   2.0       02
 PG1444+407  0.02744   SiIV  15  n 12.980 0.070         02  n  31.0   3.0       02
 PG1444+407  0.01880     HI  37  n 13.390 0.040         02  n  37.0   3.0       02
 PG1444+407  0.00876     HI  38  n 13.210 0.065         02  n  39.0   4.0       02
    PHL1811  0.19218    OVI  50  n 13.843 0.074     162324  n  23.2   3.3   162324
    PHL1811  0.19199    OVI  51  n 14.444 0.052         23  n  13.6   1.0     1623
    PHL1811  0.19186     HI   8  n 12.840 0.061       0616  n  21.0   5.0       16
    PHL1811  0.19186    OVI  52  n 14.304 0.049         23  n  11.0   0.7     1623
    PHL1811  0.19159    OVI  53  n 13.731 0.036       1623  n  32.2   3.9     1623
    PHL1811  0.19052     HI   9  n 12.684 0.126         23  n  28.0   9.0       23
    PHL1811  0.19019     HI  10  n 12.358 0.299         23  n  29.4  24.4       23
    PHL1811  0.18971     HI  11  n 13.430 0.041         23  n  52.9   5.4       23
    PHL1811  0.18661     NV   7  n 12.720 0.190         02  ~  21.0   0.0       02
    PHL1811  0.17654   CIII  65  n 13.768 0.593         23  n  11.0   6.2       23
    PHL1811  0.17654  SiIII  14  n 12.000 0.100         02  n   9.0   2.0       02
    PHL1811  0.17654   SiIV   4  n 12.590 0.130         02  n  23.0   1.0       02
    PHL1811  0.17653    OVI  55  n 14.223 0.041       1624  n  20.5   3.4     1624
    PHL1811  0.17652     HI  13  n 14.870 0.060         02  n  33.0   3.2     0223
    PHL1811  0.15786    OVI  57  n 13.988 0.114       0306  n  41.0   4.3   032324
    PHL1811  0.15784     HI  15  n 13.295 0.075       0323  n  56.5   5.7     0323
    PHL1811  0.15487     HI  17  n 13.060 0.090         02  n  29.0   7.0       02
    PHL1811  0.13545  SiIII  22  n 12.070 0.060         02  n   8.0   1.0       02
    PHL1811  0.13545     HI  18  n 14.670 0.160         02  n  22.6   1.1     0223
    PHL1811  0.13544   CIII  69  n 13.120 0.120         02  n   9.0   4.0       02
    PHL1811  0.13310    OVI  60  n 13.735 0.091       1624  n  28.8   4.3     1624
    PHL1811  0.13304     HI  19  n 12.592 0.158       1624  n  28.5  15.5     1624
    PHL1811  0.13273     HI  20  n 12.918 0.099       1624  n  44.0  12.5     1624
    PHL1811  0.13272    OVI  61  n 13.743 0.087       1624  n  22.5   5.7     1624
    PHL1811  0.13229   CIII  71  n 12.740 0.160         02  n  41.0  11.0       02
    PHL1811  0.13229    OVI  62  n 14.116 0.066       1624  n  51.2   5.2     1624
    PHL1811  0.13229     HI  21  n 14.665 0.086       0216  n  32.0   1.4     0216
    PHL1811  0.12071  FeIII  47  n 13.200 0.160         02  n  17.0  16.0       02
    PHL1811  0.12071  SiIII  24  n 12.060 0.220         02  n  17.0   9.0       02
    PHL1811  0.12051     HI  23  n 14.430 0.120         02  n  47.8   3.3       02
    PHL1811  0.12051  SiIII  25  n 12.320 0.060         02  n  19.0   1.0       02
    PHL1811  0.10078  FeIII  54  n 13.550 0.100         02  n  16.0   4.0       02
    PHL1811  0.10078     HI  26  n 13.060 0.040         02  n  37.1   2.9       02
    PHL1811  0.09960     HI  27  n 13.560 0.020         02  n  29.0   1.0       02
    PHL1811  0.09164     HI  28  n 12.620 0.080         02  n  20.0   4.0       02
    PHL1811  0.08131    OVI  66  n 13.884 0.193         23  n   7.9   5.2       23
    PHL1811  0.08096   FeII  49  n 13.652 0.060         23  n   8.1   1.2       23
    PHL1811  0.08095    CII  12  n 14.415 0.053         23  n  11.8   2.6     0223
    PHL1811  0.08095  SiIII  35  n 13.502 0.104         23  n  12.4   1.0       23
    PHL1811  0.08094    CIV   1  n 13.821 0.049         23  n  10.8   1.0       23
    PHL1811  0.08094   SiII   5  n 13.601 0.031         23  n   9.4   1.0     0223
    PHL1811  0.08093    NII  63  n 14.063 0.130         24  n  13.0   5.0       24
    PHL1811  0.08092   NIII  73  n 14.454 0.126         23  n  13.9   2.8       23
    PHL1811  0.08089     OI  16  n 14.367 0.045         23  n   9.6   2.9       23
    PHL1811  0.08080     HI  29  n 15.110 0.130         02  n  48.4   3.5     0223
    PHL1811  0.08080   CIII  74  n 14.060 0.060         02  n  41.0   2.0       02
    PHL1811  0.08080   SiIV   6  n 13.460 0.050         02  n   9.0   1.0       02
    PHL1811  0.08075   SiII  43  n 13.110 0.140         24  n  12.0   7.0       24
    PHL1811  0.08075  SiIII  36  n 12.266 0.276         24  n  11.0   9.0       24
    PHL1811  0.08073    CIV   2  n 13.334 0.084         23  n  16.3   3.5       23
    PHL1811  0.07903  SiIII  38  n 11.780 0.140         02  n   5.0   1.0       02
    PHL1811  0.07903     HI  30  n 14.650 0.115         02  n  26.3   6.0       02
    PHL1811  0.07883     HI  31  n 14.760 0.135         02  n  30.6   3.5       02
    PHL1811  0.07779    CII  67  n 13.448 0.257         23  n  26.5  21.0       23
    PHL1811  0.07777   CIII  75  n 13.550 0.050         02  n  22.0   2.0       02
    PHL1811  0.07776  SiIII  40  n 12.520 0.030         02  n  11.0   1.0       02
    PHL1811  0.07776    CIV   3  n 12.980 0.150         02  n   8.0   3.0       02
    PHL1811  0.07774     HI  32  n 15.330 0.090         02  n  21.1   1.0       02
    PHL1811  0.07768    OVI  68  n 13.610 0.110         06  n  31.0  16.0       23
    PHL1811  0.07355   CIII  76  n 13.330 0.160         02  n  23.0   9.0       02
    PHL1811  0.07355  SiIII  41  n 12.100 0.080         02  n   7.0   1.0       02
    PHL1811  0.07355     HI  33  n 14.640 0.270         02  n  17.8   1.8       02
    PHL1811  0.07354  FeIII  56  n 13.957 0.057         23  n   8.3   1.3       23
    PHL1811  0.07344    OVI  70  < 13.033 0.000         24      0.0   0.0         
    PHL1811  0.07337   CIII  77  n 13.320 0.150         02  n  23.0   7.0       02
    PHL1811  0.07337  SiIII  42  n 12.040 0.110         02  n  11.0   3.0       02
    PHL1811  0.07337     HI  34  n 14.370 0.375         02  n  20.0   2.3       02
    PHL1811  0.07332   SIII  45  n 13.962 0.051         23  n   6.2   1.1       23
    PHL1811  0.07221     HI  37  n 13.076 0.028         23  n  11.8   1.0       23
    PHL1811  0.07039     HI  39  n 13.187 0.028         23  n   7.8   0.6       23
    PHL1811  0.05147     HI  44  n 14.080 0.205         02  n  43.3   7.8     0223
    PHL1811  0.05010     HI  46  n 13.350 0.030         02  n  60.0   4.0       02
    PHL1811  0.03365     HI  48  n 12.910 0.080         02  n  32.0   6.0       02
PKS0312-770  0.21715     HI  21  n 13.160 0.040         02  n  23.0   2.0       02
PKS0312-770  0.20325   CIII  59  n 13.657 0.111         23  n  23.1   5.4       23
PKS0312-770  0.20296   SiII  11  n 13.310 0.043         23  n  13.2   1.0       23
PKS0312-770  0.20295    NII  48  n 14.175 0.032         23  n  13.1   0.8       23
PKS0312-770  0.20294   SiIV   2  n 13.659 0.174       0323  n  12.7   2.5     0323
PKS0312-770  0.20294    CII   7  n 14.425 0.040         23  n  17.8   1.1       23
PKS0312-770  0.20290     NV  16  n 13.525 0.102       0323  n  28.1   5.7     0323
PKS0312-770  0.20276     HI  22  n 18.199 0.792         23  n  39.3   4.5       23
PKS0312-770  0.20276    CII   8  n 14.169 0.115         23  n   7.0   1.2       23
PKS0312-770  0.20275    OVI  56  n 14.875 0.106       0203  n  65.4   1.3     0203
PKS0312-770  0.20275    NII  49  n 13.674 0.056         23  n  12.0   1.6       23
PKS0312-770  0.20275  FeIII  44  n 14.460 0.040         02  n  64.0   1.0       02
PKS0312-770  0.20275   SiII  12  n 13.021 0.064         23  n  11.6   1.6       23
PKS0312-770  0.20274  SiIII  28  n 14.920 0.270         02  n  33.2   1.5     0203
PKS0312-770  0.20274   CIII  60  n 16.949 0.717         23  n  31.5   4.1       23
PKS0312-770  0.20273     NV  17  n 13.087 0.254       0323  n  11.3   7.7     0323
PKS0312-770  0.20271   SiIV   3  n 13.753 0.177       0323  n  44.8   9.0     0323
PKS0312-770  0.20266    SII  14  n 14.119 0.182       0324  n   8.5   3.4   032324
PKS0312-770  0.20263     NV  18  n 12.925 0.355       0323  n   7.9   5.1     0323
PKS0312-770  0.20257    CII   9  n 15.040 0.147         23  n  20.5   2.1       23
PKS0312-770  0.20256   SiIV   4  n 14.052 0.274         23  n  18.0   5.2     0323
PKS0312-770  0.20256   SiII  13  n 13.974 0.094         23  n  20.0   1.7       23
PKS0312-770  0.20255    NII  50  n 14.642 0.041         23  n  19.3   1.0       23
PKS0312-770  0.20254     NV  19  n 12.913 0.157       0323  n   8.5   3.5     0323
PKS0312-770  0.20254    SII  15  n 14.100 0.197       0324  n  11.4   3.4   032324
PKS0312-770  0.20211   CIII  61  n 13.787 1.603         23  n   6.2   5.6       23
PKS0312-770  0.20211     HI  23  n 14.498 0.045         23  n  17.2   2.0       23
PKS0312-770  0.20208    NII  51  < 16.059 0.000         23      0.0   0.0         
PKS0312-770  0.20195   SiIV   5  n 13.214 0.078       0323  n  13.5   2.7     0323
PKS0312-770  0.20194  SiIII  29  n 12.500 0.100         03  n   7.9   1.5     0323
PKS0312-770  0.20192     HI  24  n 14.799 0.163         23  n  12.9   2.6       23
PKS0312-770  0.20192  FeIII  45  n 13.520 0.110         02  n   6.0   2.0       02
PKS0312-770  0.20188    OVI  57  n 13.760 0.150         02  ~  40.0   0.0       02
PKS0312-770  0.20186   CIII  62  n 16.683 0.178         23  n   8.3   1.3       23
PKS0312-770  0.20181  SiIII  30  n 12.800 0.100         03  n  12.4   1.4     0323
PKS0312-770  0.20181   SiIV   6  n 13.441 0.448       0323  n   3.5   6.8     0323
PKS0312-770  0.20180    CII  10  n 13.605 0.088         23  n  11.3   3.0       23
PKS0312-770  0.20180     NV  20  n 13.193 0.103       0323  n   8.2   1.6     0323
PKS0312-770  0.20177     HI  25  n 15.435 1.011         23  n   7.8   2.8       23
PKS0312-770  0.19827     HI  26  n 14.640 0.145         02  n  36.2   2.1       02
PKS0312-770  0.19778     HI  27  n 13.203 0.058         23  n  24.4   3.4       23
PKS0312-770  0.18720     HI  31  n 13.020 0.070         02  n  28.0   1.0       02
PKS0312-770  0.17976  SiIII  34  n 11.770 0.210         02  n   8.0   5.0       02
PKS0312-770  0.17976     HI  32  n 12.900 0.080         02  n  28.0   2.0       02
PKS0312-770  0.17265     HI  33  n 13.400 0.040         02  n  29.0   2.5       02
PKS0312-770  0.16805     HI  35  n 13.300 0.055         02  n  40.0   1.0       02
PKS0312-770  0.15913     HI  36  n 14.090 0.395         02  n  22.2   4.1       02
PKS0312-770  0.15889     HI  37  n 13.740 0.165         02  n  22.1   3.7       02
PKS0312-770  0.15347     HI  38  n 13.910 0.020         02  n  36.0   1.0       02
PKS0312-770  0.13258     HI  39  n 12.970 0.080         02  n  20.0   4.0       02
PKS0312-770  0.12922     HI  40  n 13.850 0.030         02  n  27.0   1.0       02
PKS0312-770  0.11946     HI  41  n 13.790 0.020         02  n  41.0   2.0       02
PKS0312-770  0.11830     HI  42  n 14.170 0.040         02  n  32.0   1.0       02
PKS0312-770  0.11454     HI  43  n 13.980 0.020         02  n  79.0   4.0       02
PKS0312-770  0.10877     HI  46  n 13.050 0.060         02  n  21.0   3.0       02
PKS0312-770  0.10877    CIV   1  n 13.520 0.250         02  n  22.0   1.0       02
PKS0312-770  0.07368     HI  47  n 14.480 0.620         02  n  42.0  12.2       02
PKS0312-770  0.06135     HI  52  n 13.830 0.020         02  n  38.0   1.0       02
PKS0312-770  0.05946  SiIII  54  n 12.070 0.150         02  n  21.0   6.0       02
PKS0312-770  0.05946     HI  53  n 13.530 0.030         02  n  35.0   2.0       02
PKS0312-770  0.02799     HI  55  n 13.500 0.050         02  n  30.0   3.0       02
PKS0405-123  0.49534   CIII 133  n 12.705 0.088         23  n  16.0   4.0       23
PKS0405-123  0.49530    OVI  71  n 13.883 0.060         23  n  10.8   1.4       23
PKS0405-123  0.49516   NIII 113  < 13.290 0.000         04      0.0   0.0         
PKS0405-123  0.49514    MgX 278  < 14.220 0.000         04      0.0   0.0         
PKS0405-123  0.49512    NIV 257  < 12.880 0.000         04      0.0   0.0         
PKS0405-123  0.49512    OII 233  < 13.370 0.000         04      0.0   0.0         
PKS0405-123  0.49511    NII  43  < 13.470 0.000         04      0.0   0.0         
PKS0405-123  0.49510    CII 191  < 13.080 0.000         04      0.0   0.0         
PKS0405-123  0.49509 NeVIII 254  n 13.750 0.100         04      0.0   0.0         
PKS0405-123  0.49509    OIV 251  n 14.500 0.100         03  n  31.0   4.0       02
PKS0405-123  0.49508   CIII 134  n 13.124 0.050         23  n   9.4   1.2       23
PKS0405-123  0.49508     HI  80  n 14.343 0.043   01030406  n  64.9   7.7     0119
PKS0405-123  0.49506    OVI  72  n 14.324 0.031         23  n  32.3   2.8       23
PKS0405-123  0.49503   OIII 235  n 13.624 0.091       0323  n  30.3   8.3     0323
PKS0405-123  0.49502     OV 277  > 14.390 0.000         19      0.0   0.0         
PKS0405-123  0.49502    SVI 175  < 12.620 0.000         04      0.0   0.0         
PKS0405-123  0.49493   CIII 135  n 12.651 0.102         23  n  11.0   4.0       23
PKS0405-123  0.40956     HI   3  n 13.550 0.053       0105  n  25.5   3.9     0105
PKS0405-123  0.40886     HI   4  n 14.380 0.030         05  n  38.3   2.7   020523
PKS0405-123  0.40577    NII  84  < 13.320 0.000         04      0.0   0.0         
PKS0405-123  0.40576   OIII 253  < 13.500 0.000         04      0.0   0.0         
PKS0405-123  0.40574   NIII 176  < 13.420 0.000         04      0.0   0.0         
PKS0405-123  0.40571    OII 252  < 13.370 0.000         04      0.0   0.0         
PKS0405-123  0.40570    OIV 266  < 13.430 0.000         04      0.0   0.0         
PKS0405-123  0.40570   CIII 184  < 12.530 0.000         04      0.0   0.0         
PKS0405-123  0.40570    OVI 136  < 13.630 0.000         04      0.0   0.0         
PKS0405-123  0.40569     HI   5  n 14.932 0.032   01020405  n  33.4   1.1 01020523
PKS0405-123  0.40566    CII 137  < 12.920 0.000         04      0.0   0.0         
PKS0405-123  0.40566  SiIII  10  < 12.340 0.000         04      0.0   0.0         
PKS0405-123  0.40011     HI   6  n 13.300 0.110         01  n  52.9  17.3       01
PKS0405-123  0.39903     HI   7  < 13.340 0.110         01      0.0   0.0         
PKS0405-123  0.39582     HI   9  < 13.340 0.110         01      0.0   0.0         
PKS0405-123  0.38671     HI  14  n 13.230 0.067       0105  n  19.5   3.8   010205
PKS0405-123  0.38646     HI  17  < 12.960 0.140         01      0.0   0.0         
PKS0405-123  0.38537     HI  18  < 13.230 0.110         01      0.0   0.0         
PKS0405-123  0.38081     HI  19  < 13.380 0.100         01      0.0   0.0         
PKS0405-123  0.37632     HI  20  < 13.080 0.170         01      0.0   0.0         
PKS0405-123  0.37240     HI  21  < 12.970 0.160         01      0.0   0.0         
PKS0405-123  0.36338     HI  23  n 13.540 0.051     010304  n  26.4   2.6   010305
PKS0405-123  0.36337   SiII   1  < 12.530 0.000         04      0.0   0.0         
PKS0405-123  0.36334   OIII 262  < 13.400 0.000         04      0.0   0.0         
PKS0405-123  0.36334    OVI 162  n 13.517 0.050   01030406  ~  20.0   0.0       23
PKS0405-123  0.36333 NeVIII 271  < 13.550 0.000         04      0.0   0.0         
PKS0405-123  0.36333   NIII 192  < 13.470 0.000         04      0.0   0.0         
PKS0405-123  0.36333  SiIII  28  < 12.260 0.000         04      0.0   0.0         
PKS0405-123  0.36333     NV  11  < 13.350 0.000         04      0.0   0.0         
PKS0405-123  0.36332   CIII 204  n 12.520 0.117       0304  n   7.9   2.4     0323
PKS0405-123  0.36332    CII 164  < 13.220 0.000         04      0.0   0.0         
PKS0405-123  0.36329    OIV 268  n 13.730 0.100         04  ~  10.0   0.0       23
PKS0405-123  0.36325    NIV 272  > 13.220 0.000         04      0.0   0.0         
PKS0405-123  0.36325    OII 261  < 13.330 0.000         04      0.0   0.0         
PKS0405-123  0.36324    NII 117  < 13.330 0.000         04      0.0   0.0         
PKS0405-123  0.36155    OVI 165  n 13.953 0.190       0106  n  30.3   6.1   010223
PKS0405-123  0.36089    NII 120  < 13.470 0.000         04      0.0   0.0         
PKS0405-123  0.36086  FeIII  83  < 13.670 0.000         04      0.0   0.0         
PKS0405-123  0.36084    CII 168  < 13.210 0.000         04      0.0   0.0         
PKS0405-123  0.36081    OII 263  < 13.250 0.000         04      0.0   0.0         
PKS0405-123  0.36080    NIV 273  < 13.220 0.000         04      0.0   0.0         
PKS0405-123  0.36080   OIII 264  > 14.170 0.000         04      0.0   0.0         
PKS0405-123  0.36080   NIII 194  < 13.310 0.000         04      0.0   0.0         
PKS0405-123  0.36080     HI  25  n 15.130 0.047       0204  n  41.5   3.8     0223
PKS0405-123  0.36079  SiIII  32  n 12.720 0.045       0102  n  22.1   2.3     0102
PKS0405-123  0.36079    OVI 170  < 13.300 0.000         04      0.0   0.0         
PKS0405-123  0.36079   SiII   2  < 12.550 0.000         04      0.0   0.0         
PKS0405-123  0.36078     NV  13  < 13.520 0.000         04      0.0   0.0         
PKS0405-123  0.36077    OIV 269  > 14.260 0.000         04      0.0   0.0         
PKS0405-123  0.36077   CIII 205  n 13.610 0.050         02  n  17.0   1.0       02
PKS0405-123  0.35211     HI  29  n 13.547 0.025     010205  n  35.6   2.3   010205
PKS0405-123  0.35150     HI  30  n 13.557 0.048     010205  n  25.3   1.9   010205
PKS0405-123  0.35096     HI  31  n 14.163 0.030     010205  n  38.8   1.1   010205
PKS0405-123  0.35092    OVI 171  n 13.350 0.170         02  n  35.0   7.0       02
PKS0405-123  0.34843     HI  33  < 13.090 0.220         01      0.0   0.0         
PKS0405-123  0.34645     HI  35  < 13.160 0.100         01      0.0   0.0         
PKS0405-123  0.34234     HI  36  n 13.445 0.060       0105  n  46.1   8.6     0105
PKS0405-123  0.34188     HI  37  n 13.550 0.046       0105  n  39.6   3.8   010205
PKS0405-123  0.33962     HI  38  < 13.030 0.200         01      0.0   0.0         
PKS0405-123  0.33722     HI  39  < 12.790 0.100         01      0.0   0.0         
PKS0405-123  0.33671     HI  40  < 12.870 0.090         01      0.0   0.0         
PKS0405-123  0.33582     HI  41  < 13.110 0.100         01      0.0   0.0         
PKS0405-123  0.33401     HI  42  n 13.870 0.044     010205  n  33.7   1.1   010205
PKS0405-123  0.33400     NV  22  n 13.520 0.140         02  ~  12.0   0.0       02
PKS0405-123  0.32898     HI  44  < 12.900 0.110         01      0.0   0.0         
PKS0405-123  0.32843     HI  45  < 13.040 0.140         01      0.0   0.0         
PKS0405-123  0.32731     HI  46  n 13.480 0.080         01  ~  30.9   0.0       05
PKS0405-123  0.32502     HI  47  n 13.677 0.030     010205  n  85.5   6.1   010205
PKS0405-123  0.32116     HI  48  < 13.300 0.100         01      0.0   0.0         
PKS0405-123  0.32004     HI  49  n 13.510 0.035       0105  n  22.5   2.3     0105
PKS0405-123  0.31382     HI  50  < 13.350 0.160         01      0.0   0.0         
PKS0405-123  0.31334     HI  51  < 13.170 0.220         01      0.0   0.0         
PKS0405-123  0.31295     HI  52  < 13.140 0.240         01      0.0   0.0         
PKS0405-123  0.31218     HI  53  < 13.030 0.110         01      0.0   0.0         
PKS0405-123  0.31172     HI  54  < 13.280 0.100         01      0.0   0.0         
PKS0405-123  0.30985     HI  55  < 12.980 0.130         01      0.0   0.0         
PKS0405-123  0.30719     HI  56  < 12.750 0.130         01      0.0   0.0         
PKS0405-123  0.30675     HI  57  n 13.300 0.110         01  n  55.2  19.3       01
PKS0405-123  0.30496     HI  58  n 13.230 0.160         01  n  50.8  24.6       01
PKS0405-123  0.29995     HI  59  < 13.320 0.120         01      0.0   0.0         
PKS0405-123  0.29904     HI  60  n 13.320 0.069       0105  n  51.2  12.7     0105
PKS0405-123  0.29766     HI  61  n 13.940 0.044     010205  n  34.2   1.3   010205
PKS0405-123  0.29523     HI  62  n 13.400 0.050       0105  n  54.6   8.1     0105
PKS0405-123  0.29423     HI  63  n 12.840 0.140         01  n  11.1   4.9       01
PKS0405-123  0.29101     HI  64  < 12.980 0.140         01      0.0   0.0         
PKS0405-123  0.29042     HI  65  < 12.950 0.140         01      0.0   0.0         
PKS0405-123  0.28837     HI  66  n 13.315 0.067       0105  n  39.5  10.1     0105
PKS0405-123  0.28717     HI  67  n 13.080 0.120         01  n   6.3   2.3       01
PKS0405-123  0.28452     HI  68  < 12.920 0.100         01      0.0   0.0         
PKS0405-123  0.27138     HI  73  < 13.080 0.140         01      0.0   0.0         
PKS0405-123  0.27087     HI  74  < 13.310 0.120         01      0.0   0.0         
PKS0405-123  0.27034     HI  75  < 13.100 0.100         01      0.0   0.0         
PKS0405-123  0.26930     HI  76  < 13.080 0.150         01      0.0   0.0         
PKS0405-123  0.26780     HI  77  < 12.870 0.150         01      0.0   0.0         
PKS0405-123  0.26755     HI  78  n 12.960 0.058     010205  n  17.1   4.6     0105
PKS0405-123  0.26515     HI  79  < 13.250 0.110         01      0.0   0.0         
PKS0405-123  0.26043     HI  81  n 13.590 0.058     010205  n  31.9   2.4   010205
PKS0405-123  0.25860     HI  82  n 13.393 0.052     010205  n  42.2   3.8   010205
PKS0405-123  0.25330     HI  85  n 13.150 0.064       0105  n  18.1   7.1       05
PKS0405-123  0.25155     HI  87  n 13.260 0.057       0105  n  29.5   5.1     0105
PKS0405-123  0.24852     HI  89  n 13.030 0.150         01  n  17.5   5.2     0102
PKS0405-123  0.24553     HI  90  n 13.820 0.076       0205  n  23.2   1.1     0205
PKS0405-123  0.24513     HI  91  n 13.275 0.071       0105  n  54.9  14.1     0105
PKS0405-123  0.24275     HI  92  < 12.730 0.190         01      0.0   0.0         
PKS0405-123  0.24241     HI  93  < 12.670 0.190         01      0.0   0.0         
PKS0405-123  0.24056     HI  94  n 13.330 0.057       0105  n  59.8  11.8     0105
PKS0405-123  0.23974     HI  95  < 12.780 0.210         01      0.0   0.0         
PKS0405-123  0.23925     HI  96  < 13.270 0.140         01      0.0   0.0         
PKS0405-123  0.23519     HI  97  < 12.740 0.090         01      0.0   0.0         
PKS0405-123  0.23376     HI  98  < 13.140 0.130         01      0.0   0.0         
PKS0405-123  0.22988     HI  99  < 13.230 0.100         01      0.0   0.0         
PKS0405-123  0.22940     HI 100  < 12.840 0.180         01      0.0   0.0         
PKS0405-123  0.22862     HI 101  < 12.680 0.210         01      0.0   0.0         
PKS0405-123  0.22823     HI 102  n 13.207 0.071     010205  n  19.0   2.1   010205
PKS0405-123  0.22567     HI 104  < 12.820 0.140         01      0.0   0.0         
PKS0405-123  0.22519     HI 105  < 12.970 0.160         01      0.0   0.0         
PKS0405-123  0.22452     HI 106  < 13.050 0.110         01      0.0   0.0         
PKS0405-123  0.22357     HI 107  < 12.990 0.150         01      0.0   0.0         
PKS0405-123  0.22107     HI 108  < 13.050 0.110         01      0.0   0.0         
PKS0405-123  0.21986     HI 109  < 12.990 0.130         01      0.0   0.0         
PKS0405-123  0.21847     HI 110  < 13.030 0.100         01      0.0   0.0         
PKS0405-123  0.21796     HI 111  n 12.930 0.100         01  n  16.1   4.9       01
PKS0405-123  0.21745     HI 112  < 12.840 0.140         01      0.0   0.0         
PKS0405-123  0.21705     HI 114  < 12.830 0.200         01      0.0   0.0         
PKS0405-123  0.21648     HI 115  < 12.960 0.160         01      0.0   0.0         
PKS0405-123  0.21598     HI 116  n 13.425 0.028       0105  n  21.3   1.7     0105
PKS0405-123  0.21504     HI 118  n 13.010 0.080         01  n  27.1   6.3       01
PKS0405-123  0.21437     HI 119  < 12.860 0.160         01      0.0   0.0         
PKS0405-123  0.21329     HI 121  < 12.690 0.150         01      0.0   0.0         
PKS0405-123  0.21297     HI 122  < 13.130 0.100         01      0.0   0.0         
PKS0405-123  0.21117     HI 123  n 13.120 0.058     010205  n  22.7   4.2   010205
PKS0405-123  0.21071     HI 124  n 13.320 0.036     010205  n  36.3   3.4   010205
PKS0405-123  0.20701     HI 126  < 13.060 0.120         01      0.0   0.0         
PKS0405-123  0.20541     HI 127  < 12.840 0.180         01      0.0   0.0         
PKS0405-123  0.20502     HI 130  < 13.030 0.140         01      0.0   0.0         
PKS0405-123  0.20468     HI 131  < 12.780 0.300         01      0.0   0.0         
PKS0405-123  0.20402     HI 132  < 12.890 0.120         01      0.0   0.0         
PKS0405-123  0.19678     HI 138  < 13.330 0.110         01      0.0   0.0         
PKS0405-123  0.19561     HI 139  < 12.940 0.150         01      0.0   0.0         
PKS0405-123  0.19462     HI 140  n 13.370 0.070         01  n  80.6  15.4       01
PKS0405-123  0.19255     HI 142  < 13.280 0.110         01      0.0   0.0         
PKS0405-123  0.19201     HI 143  < 12.710 0.190         01      0.0   0.0         
PKS0405-123  0.19086     HI 144  n 13.210 0.060       0105  n  48.7   9.7     0105
PKS0405-123  0.18508     HI 145  < 12.850 0.140         01      0.0   0.0         
PKS0405-123  0.18473     HI 146  n 12.830 0.071       0102  n  15.1   3.2     0102
PKS0405-123  0.18425     HI 147  < 12.890 0.100         01      0.0   0.0         
PKS0405-123  0.18292    OIV 279  < 14.610 0.000         04      0.0   0.0         
PKS0405-123  0.18290    OVI 245  n 13.979 0.072     010406  n  23.0   3.9   010223
PKS0405-123  0.18289   CIII 255  < 12.420 0.000         04      0.0   0.0         
PKS0405-123  0.18288   SiIV  26  < 12.680 0.000         04      0.0   0.0         
PKS0405-123  0.18286   OIII 275  < 13.790 0.000         04      0.0   0.0         
PKS0405-123  0.18282     NV 128  < 13.050 0.000         04      0.0   0.0         
PKS0405-123  0.18280  SiIII 152  < 12.010 0.000         04      0.0   0.0         
PKS0405-123  0.18270     HI 148  n 14.985 0.099       0102  n  48.5   1.0     0102
PKS0405-123  0.18265   OIII 276  < 13.730 0.000         04      0.0   0.0         
PKS0405-123  0.18263    OII 274  < 14.550 0.000         04      0.0   0.0         
PKS0405-123  0.18261     NV 129  < 12.990 0.000         04      0.0   0.0         
PKS0405-123  0.18260  SiIII 153  < 11.990 0.000         04      0.0   0.0         
PKS0405-123  0.18260    OVI 246  n 13.775 0.164         23  n  30.4   5.7       23
PKS0405-123  0.18257    OIV 280  < 13.830 0.000         04      0.0   0.0         
PKS0405-123  0.18256   SiII 103  < 12.210 0.000         04      0.0   0.0         
PKS0405-123  0.18249   SiIV  27  < 12.640 0.000         04      0.0   0.0         
PKS0405-123  0.18103     HI 149  < 12.860 0.130         01      0.0   0.0         
PKS0405-123  0.17876     HI 150  n 13.737 0.102     010205  n  55.7   4.3   010205
PKS0405-123  0.17395     HI 151  < 12.800 0.180         01      0.0   0.0         
PKS0405-123  0.17223     HI 154  n 12.740 0.078       0102  n  16.5   5.8       01
PKS0405-123  0.17196     HI 155  < 12.530 0.160         01      0.0   0.0         
PKS0405-123  0.17147     HI 156  n 13.100 0.090         01  n  29.1   6.9       01
PKS0405-123  0.17052     HI 157  < 12.820 0.100         01      0.0   0.0         
PKS0405-123  0.17032     HI 158  < 12.730 0.120         01      0.0   0.0         
PKS0405-123  0.17006     HI 159  < 13.070 0.100         01      0.0   0.0         
PKS0405-123  0.16717   NIII 256  n 14.580 0.059         23  n  33.0   4.0       23
PKS0405-123  0.16716   FeII 201  n 13.560 0.100         01  n  21.0   4.1     0102
PKS0405-123  0.16714   CIII 258  n 14.780 0.710         02  n  16.0   2.0       02
PKS0405-123  0.16713   SIII 177  < 13.830 0.000         04      0.0   0.0         
PKS0405-123  0.16713     OI  88  n 13.860 0.158       0103  n  10.4   2.8     0103
PKS0405-123  0.16712   SiIV  34  n 13.390 0.036   01020304  n  31.6   1.5   010203
PKS0405-123  0.16712    NII 230  > 14.200 0.000         03      0.0   0.0         
PKS0405-123  0.16712   SiII  86  n 13.310 0.054       0103  n  10.4   1.0   010323
PKS0405-123  0.16712     HI 160  n 15.960 0.223       0204  n  42.3   1.7     0223
PKS0405-123  0.16711  SiIII 169  n 13.210 0.046       0102  n  31.4   1.9     0102
PKS0405-123  0.16711    CII  69  n 14.314 0.093         23  n  11.6   1.1       23
PKS0405-123  0.16711     NV 141  n 13.927 0.025     010204  n  56.3   4.2     0102
PKS0405-123  0.16709    SVI 267  n 12.910 0.130         04  n  19.0   4.0       23
PKS0405-123  0.16702    OVI 249  n 14.721 0.035 0102030406  n  78.3   3.3     0102
PKS0405-123  0.16701    SIV 237  < 13.800 0.000         04      0.0   0.0         
PKS0405-123  0.16701    CII  70  n 13.677 0.054       0323  n   7.7   1.0     0323
PKS0405-123  0.16666   CIII 259  n 13.641 0.081         23  n  38.8   8.0       23
PKS0405-123  0.16662     HI 161  n 13.622 0.036         23  n  21.0   2.0       23
PKS0405-123  0.16606    OVI 250  n 13.640 0.153         23  ~  11.0   0.0       23
PKS0405-123  0.16302     HI 163  n 13.445 0.032       0105  n  36.1   3.4     0105
PKS0405-123  0.16150     HI 166  n 13.270 0.064       0105  n  18.2   2.8     0105
PKS0405-123  0.16120     HI 167  n 13.687 0.079     010205  n  55.3   4.9     0105
PKS0405-123  0.15304     HI 172  n 13.810 0.021       0105  n  48.5   2.3     0105
PKS0405-123  0.15221     HI 173  n 13.507 0.021     010205  n  22.6   1.0   010205
PKS0405-123  0.15136     HI 174  n 13.210 0.037     010205  n  38.4   3.6   010205
PKS0405-123  0.13923     HI 178  n 13.075 0.062       0102  n  53.0   2.0       02
PKS0405-123  0.13646     HI 179  n 13.355 0.042       0105  n  51.5   6.8     0105
PKS0405-123  0.13377     HI 180  n 13.355 0.042       0105  n  44.9   5.6     0105
PKS0405-123  0.13306     HI 181  n 13.317 0.038     010205  n  33.6   4.0   010205
PKS0405-123  0.13230     HI 182  n 13.637 0.071     010205  n  21.7   1.0   010205
PKS0405-123  0.13101     HI 183  n 13.460 0.032       0105  n  50.2   4.7     0105
PKS0405-123  0.11958     HI 185  < 12.710 0.200         01      0.0   0.0         
PKS0405-123  0.11930     HI 186  < 13.040 0.120         01      0.0   0.0         
PKS0405-123  0.11840     HI 187  < 13.000 0.130         01      0.0   0.0         
PKS0405-123  0.11725     HI 189  n 13.090 0.052       0102  n  36.8   5.3     0102
PKS0405-123  0.10797     HI 193  < 12.690 0.160         01      0.0   0.0         
PKS0405-123  0.10521     HI 195  n 13.060 0.080         02  n  35.0   5.0       02
PKS0405-123  0.10419     HI 196  n 12.980 0.080         02  n  48.0   5.0       02
PKS0405-123  0.10298     HI 197  n 13.375 0.053       0105  n  73.7  12.0     0105
PKS0405-123  0.10152     HI 198  n 13.204 0.076         23  n  67.9  11.3       23
PKS0405-123  0.10008     HI 199  n 12.620 0.165         02  n  29.0  10.0       02
PKS0405-123  0.09972     HI 200  n 12.570 0.170         02  n  16.0   6.0       02
PKS0405-123  0.09716     HI 202  n 13.255 0.073       0102  n  28.9   3.4   010205
PKS0405-123  0.09666     NV 188  < 13.060 0.000         04      0.0   0.0         
PKS0405-123  0.09665    CIV   8  < 13.300 0.000         04      0.0   0.0         
PKS0405-123  0.09660   CIII 270  n 12.680 0.120         04  n  44.0  15.0       23
PKS0405-123  0.09657     HI 203  n 14.653 0.042     010204  n  49.3   1.9     0102
PKS0405-123  0.09656    OVI 260  n 13.705 0.145       0204  n  31.3  14.0       02
PKS0405-123  0.09656  SiIII 209  < 12.020 0.000         04      0.0   0.0         
PKS0405-123  0.09339     HI 206  < 13.050 0.070         01      0.0   0.0         
PKS0405-123  0.09254     HI 207  n 12.590 0.140         02  n  12.0   5.0       02
PKS0405-123  0.09192    OVI 265  n 13.830 0.040         04  n  25.0  10.0       23
PKS0405-123  0.09188     NV 190  < 13.150 0.000         04      0.0   0.0         
PKS0405-123  0.09184     HI 208  n 14.547 0.034   01020405  n  39.6   1.0 01020523
PKS0405-123  0.09180    CIV  12  < 13.700 0.000         04      0.0   0.0         
PKS0405-123  0.08565     HI 210  < 12.650 0.160         01      0.0   0.0         
PKS0405-123  0.08485     HI 211  < 13.060 0.150         01      0.0   0.0         
PKS0405-123  0.08228     HI 212  < 12.880 0.120         01      0.0   0.0         
PKS0405-123  0.08138     HI 213  n 13.800 0.014       0105  n  53.6   1.7   010205
PKS0405-123  0.07686     HI 214  n 13.321 0.084         23  n  22.5   2.6       01
PKS0405-123  0.07523     HI 215  n 13.125 0.068       0105  n  51.6  12.1     0105
PKS0405-123  0.07475     HI 216  < 12.980 0.110         01      0.0   0.0         
PKS0405-123  0.07448     HI 217  n 12.893 0.058     010205  n  19.2   3.9   010205
PKS0405-123  0.07390     HI 218  < 13.080 0.170         01      0.0   0.0         
PKS0405-123  0.07247     HI 219  n 13.090 0.037     010205  n  18.8   2.1   010205
PKS0405-123  0.07215     HI 220  n 13.180 0.050       0105  n  42.5   5.6   010205
PKS0405-123  0.07193     HI 221  < 12.560 0.100         01      0.0   0.0         
PKS0405-123  0.06901     HI 222  < 13.050 0.110         01      0.0   0.0         
PKS0405-123  0.06815     HI 223  < 12.710 0.140         01      0.0   0.0         
PKS0405-123  0.06718     HI 224  n 12.961 0.229         23  n  24.2   9.3       01
PKS0405-123  0.06551     HI 225  < 13.110 0.150         01      0.0   0.0         
PKS0405-123  0.06366     HI 226  < 13.100 0.110         01      0.0   0.0         
PKS0405-123  0.06168     HI 227  n 12.840 0.110         02  n  28.0   7.0       02
PKS0405-123  0.05902     HI 228  n 13.293 0.055     010205  n  62.3  11.1   010205
PKS0405-123  0.04664     HI 229  n 13.060 0.048     010205  n  24.8   3.8   010205
PKS0405-123  0.03195     HI 231  n 13.337 0.041     010205  n  56.5   6.8     0102
PKS0405-123  0.02994     HI 232  n 13.865 0.099       0205  n  26.7   1.0     0205
PKS0405-123  0.02500     HI 234  n 12.930 0.110         01  n  16.7   5.6       01
PKS0405-123  0.02030     HI 236  n 13.190 0.078       0105  n  36.6  10.0     0105
PKS0405-123  0.01898     HI 238  < 12.800 0.130         01      0.0   0.0         
PKS0405-123  0.01767     HI 239  < 12.750 0.100         01      0.0   0.0         
PKS0405-123  0.01681     HI 240  n 13.050 0.056     010205  n  22.9   4.6   010205
PKS0405-123  0.01531     HI 241  < 12.850 0.100         01      0.0   0.0         
PKS0405-123  0.01491     HI 242  n 13.007 0.056     010205  n  12.8   2.5   010205
PKS0405-123  0.01392     HI 243  < 12.850 0.130         01      0.0   0.0         
PKS0405-123  0.01190     HI 244  n 13.185 0.064       0105  n  12.9   2.9     0105
PKS0405-123  0.00920     HI 247  n 12.830 0.140         01  n  15.6   6.9       01
PKS0405-123  0.00259     HI 248  < 13.450 0.170         01      0.0   0.0         
PKS1302-102  0.26814     HI   4  n 12.409 0.216         24  n   8.0   5.0       24
PKS1302-102  0.26789     HI   5  n 13.278 0.072         23  n  23.8   3.0       23
PKS1302-102  0.25414     HI   8  n 13.410 0.180         02  n  34.3   1.7       02
PKS1302-102  0.25288     HI   9  n 13.900 0.065         02  n  43.2   6.8       02
PKS1302-102  0.25288    OVI  50  n 12.920 0.160         02  n   8.0   3.0       02
PKS1302-102  0.25216     HI  10  n 14.730 0.135         02  n  36.8   1.7       02
PKS1302-102  0.24885     HI  11  n 13.397 0.113         23  n  77.0  19.0       23
PKS1302-102  0.24876     HI  12  n 14.220 0.075         02  n  22.1   1.8     0223
PKS1302-102  0.24000     HI  13  n 13.290 0.051         24  n  25.0   4.0       24
PKS1302-102  0.23977     HI  14  n 12.974 0.093         24  n  24.0   5.0       24
PKS1302-102  0.23792     HI  16  n 12.800 0.095         02  n  27.0  10.0       02
PKS1302-102  0.23694     HI  17  n 12.655 0.221         24  n  14.0   5.0       24
PKS1302-102  0.23669     HI  18  n 13.073 0.074         24  n  17.0   5.0       24
PKS1302-102  0.23565     HI  19  n 12.670 0.190         02  n   9.0   4.0       02
PKS1302-102  0.22744    OVI  55  n 13.547 0.042       1623  n  11.8   1.8     1623
PKS1302-102  0.22743     HI  20  n 13.009 0.087       1623  n  22.8   7.2     1623
PKS1302-102  0.22560    OVI  57  n 13.990 0.050         16  n  29.8   3.1     0216
PKS1302-102  0.22559     HI  21  n 14.060 0.040       0206  n  46.0   6.6       02
PKS1302-102  0.22454     HI  22  n 14.090 0.100         02  n  31.4   4.9       02
PKS1302-102  0.21514     HI  23  n 12.940 0.080         02  n  22.9   5.2       02
PKS1302-102  0.20438     HI  24  n 12.990 0.060         02  n  33.0   7.0       02
PKS1302-102  0.20438    OVI  63  n 13.640 0.150         02  n  38.0   3.8       02
PKS1302-102  0.19299     HI  28  n 13.653 0.098         23  n  24.1   4.3     0223
PKS1302-102  0.19281     HI  29  n 13.630 0.092         23  n  68.9  14.1       23
PKS1302-102  0.19243     HI  30  n 13.893 0.042         23  n  23.8   1.9     0223
PKS1302-102  0.19159   CIII  72  n 12.840 0.120         02  n  16.0   6.0       02
PKS1302-102  0.19159  SiIII  32  n 12.180 0.200         02  ~  13.0   0.0       02
PKS1302-102  0.19159     HI  31  n 15.010 0.100         02  n  26.7   1.2     0223
PKS1302-102  0.16930     HI  33  n 14.130 0.110         02  n  33.0   2.2       02
PKS1302-102  0.15833     HI  34  n 13.240 0.050         02  n  43.0   3.0       02
PKS1302-102  0.14546    OVI  70  n 13.894 0.245         23  n  60.0  41.5       23
PKS1302-102  0.14531     HI  35  n 15.354 0.145         25  n  61.8   3.9   022325
PKS1302-102  0.14509    OVI  71  n 13.954 0.154         23  n  41.7  15.5       23
PKS1302-102  0.13120     HI  38  n 12.730 0.090         02  ~  17.0   0.0       02
PKS1302-102  0.13015     HI  39  n 13.030 0.125         02  n  34.0   2.0       02
PKS1302-102  0.12709     HI  40  n 13.050 0.060         02  n  19.0   2.0       02
PKS1302-102  0.12565     HI  41  n 13.180 0.040         02  n  27.0   2.0       02
PKS1302-102  0.12336     HI  42  n 13.700 0.200         02  n  21.5   2.7       02
PKS1302-102  0.09891    OVI  73  n 14.030 0.150         02  n  54.0   4.0       02
PKS1302-102  0.09891     HI  44  n 14.490 0.200         02  n  43.0   4.3       02
PKS1302-102  0.09891     NV  43  n 12.890 0.130         02  ~  12.0   0.0       02
PKS1302-102  0.09891   SiIV   6  n 12.820 0.120         02  n  47.0   8.0       02
PKS1302-102  0.09499  SiIII  47  n 12.563 0.042         23  n  10.4   1.2       23
PKS1302-102  0.09498    CII  26  n 13.256 0.076         23  n   7.3   1.8       23
PKS1302-102  0.09497   SiII  37  n 12.269 0.072         23  n   6.2   1.6       23
PKS1302-102  0.09496   CIII  78  n 13.218 0.233         23  n  11.6   8.7       23
PKS1302-102  0.09486    OVI  74  n 13.853 0.163       2324  n  61.6  17.8     2324
PKS1302-102  0.09485   SiIV   7  n 12.360 0.270         02  ~  18.0   0.0       02
PKS1302-102  0.09484     HI  45  n 17.060 0.050         26  ~  40.0   0.0       25
PKS1302-102  0.09481  SiIII  48  n 12.905 0.024         23  n  23.5   1.5       23
PKS1302-102  0.09480    CII  27  n 13.434 0.073         23  n  18.2   3.6       23
PKS1302-102  0.09479   CIII  79  n 13.676 0.100         23  n  29.7   8.2       23
PKS1302-102  0.09398     HI  46  n 14.529 0.055         23  n  32.9   1.3     0223
PKS1302-102  0.07695  FeIII  69  n 13.690 0.130         02  ~  18.0   0.0       02
PKS1302-102  0.07695     HI  49  n 12.930 0.110         02  n  25.0   2.0       02
PKS1302-102  0.06474    OVI  75  n 13.700 0.190         02  ~  42.0   0.0       02
PKS1302-102  0.06474     HI  51  n 14.060 0.115         02  n  31.0   4.4       02
PKS1302-102  0.05968     HI  52  n 13.280 0.040         02  n  25.0   2.0       02
PKS1302-102  0.05968    CIV   1  n 13.120 0.140         02  n  19.0   1.0       02
PKS1302-102  0.05869     HI  53  n 13.380 0.030         02  n  23.0   0.0       02
PKS1302-102  0.05365     HI  77  n 13.800 0.095         02  n  21.0   3.6       02
PKS1302-102  0.04659     HI  56  n 14.000 0.095         02  n  36.5   3.7       02
PKS1302-102  0.04447     HI  59  n 13.520 0.030         02  n  30.0   1.0       02
PKS1302-102  0.04225    OVI  76  n 14.380 0.060         02  n  54.0   3.0       02
PKS1302-102  0.04225  SiIII  61  n 12.500 0.050         02  n  13.0   1.0       02
PKS1302-102  0.04225     HI  60  n 14.830 0.180         02  n  31.4   1.8       02
PKS1302-102  0.04225   SiIV  25  n 12.390 0.230         02  ~  18.0   0.0       02
PKS1302-102  0.04225    CIV   2  n 13.230 0.080         02  n   8.0   1.0       02
PKS1302-102  0.04223    CII  36  n 13.438 0.184         23  n  20.9   8.9       23
PKS1302-102  0.04221   CIII  81  n 13.540 0.076         23  n  22.6   4.3       23
PKS1302-102  0.03284     HI  62  n 12.920 0.100         02  n  25.0   6.0       02
PKS1302-102  0.02200     HI  64  n 13.223 0.072         24  n  39.0   5.0       24
PKS1302-102  0.01150     HI  66  n 13.310 0.070         02  n  27.0   5.0       02
PKS1302-102  0.00442     HI  67  n 14.870 0.290         02  n  18.9   2.6       02
PKS1302-102  0.00442    CIV   3  n 13.150 0.140         02  n  24.0   6.0       02
PKS1302-102  0.00438  SiIII  68  n 12.620 0.481         23  n   3.7   2.9       23
    PKS2005  0.06493     HI   1  n 14.113 0.117         18  n  30.1   2.8     1823
    PKS2005  0.06490    OVI   5  n 13.610 0.070         18  ~  30.7   0.0       18
    PKS2005  0.05769     HI   2  n 14.055 0.231         18  n  47.0   3.0       18
    PKS2005  0.01690   CIII   7  n 13.480 0.060         18  ~  42.0   0.0       18
    PKS2005  0.01688     HI   3  n 14.782 0.435         18  n  28.8   2.2     1823
    PKS2005  0.01649     HI   4  n 13.981 0.135         18  n  55.6   3.6     1823
PKS2155-304  0.11249     HI   2  n 12.510 0.140         02  n  43.0  14.0       02
PKS2155-304  0.11035     HI   3  n 12.910 0.040         02  n  37.0   3.0       02
PKS2155-304  0.10586     HI   4  n 13.470 0.030         02  n  66.0   4.0       02
PKS2155-304  0.10552     HI   5  n 14.120 0.180         02  n  45.5   5.8       02
PKS2155-304  0.08784     HI   6  n 13.240 0.080         02  n  22.5   4.5       02
PKS2155-304  0.08062     HI   7  n 12.710 0.060         02  n  40.0   5.0       02
PKS2155-304  0.08062   SiIV   1  n 12.120 0.130         02  n  14.0   5.0       02
PKS2155-304  0.07543     HI   8  n 13.760 0.105         02  n  28.7   6.2       02
PKS2155-304  0.06781     HI   9  n 13.070 0.030         02  n  33.4   2.7       02
PKS2155-304  0.06029     HI  10  n 13.270 0.020         02  n  39.0   1.0       02
PKS2155-304  0.05908     HI  11  n 13.990 0.200         02  n  23.0   3.8       02
PKS2155-304  0.05707    OVI  24  n 13.570 0.090         02  n  24.0   7.0       02
PKS2155-304  0.05707     HI  12  n 14.040 0.010         02  n  68.0   1.0       02
PKS2155-304  0.05659     HI  13  n 14.480 0.280         02  n  45.1   7.2       02
PKS2155-304  0.05445     HI  14  n 13.040 0.050         02  n  50.7   6.1       02
PKS2155-304  0.05405    OVI  25  n 13.630 0.120         02  n  14.0   6.0       02
PKS2155-304  0.05405     HI  15  n 14.060 0.085         02  n  39.5   4.6       02
PKS2155-304  0.04534     HI  16  n 13.400 0.235         02  n  23.9   6.5       02
PKS2155-304  0.03347     HI  17  n 12.410 0.110         02  n  25.0   2.0       02
PKS2155-304  0.02576     HI  18  n 12.560 0.060         02  n  16.0   2.0       02
PKS2155-304  0.01892     HI  19  n 13.020 0.045         02  n  38.0   4.0       02
PKS2155-304  0.01723     HI  20  n 13.210 0.030         02  n  32.6   2.0       02
PKS2155-304  0.01701     HI  21  n 13.560 0.020         02  n  27.6   4.0       02
PKS2155-304  0.01664     HI  22  n 13.430 0.020         02  n  23.6   1.4       02
PKS2155-304  0.00878     HI  23  n 12.970 0.060         02  n  59.0   8.0       02
      Q1230  0.12454     HI  13  n 13.338 0.037         23  n  50.0   3.8       23
      Q1230  0.12103     HI  14  n 13.490 0.030         23  n  69.4   3.6       23
      Q1230  0.10667    OVI  45  < 16.927 0.000         23      0.0   0.0         
      Q1230  0.10639     HI  42  n 13.798 0.040         23  n  64.3   3.4       23
      Q1230  0.10638     NV  48  n 14.330 0.031         23  n  52.8   2.4       23
      Q1230  0.10631    CIV  50  n 13.940 0.155         23  n  52.3  17.2       23
      Q1230  0.10597    OVI  44  < 16.927 0.000         23      0.0   0.0         
      Q1230  0.10587     NV  47  n 14.892 0.015         23  n 143.7   5.4       23
      Q1230  0.10566     HI  41  n 14.014 0.126         23  n 121.7  28.6       23
      Q1230  0.10543    CIV  49  n 14.419 0.108         23  n  92.7  29.6       23
      Q1230  0.10531    OVI  43  < 16.927 0.000         23      0.0   0.0         
      Q1230  0.10525     NV  46  n 14.657 0.021         23  n  78.5   1.9       23
      Q1230  0.10525     HI  40  n 13.976 0.113         23  n  75.0   4.0       23
      Q1230  0.10000     HI  17  n 13.170 0.050         02  n  61.0   8.0       02
      Q1230  0.10000    CIV   1  n 13.340 0.080         02  n  40.0   8.0       02
      Q1230  0.08860     HI  18  n 13.550 0.020         02  n  37.0   1.0       02
      Q1230  0.08479     HI  19  n 13.400 0.020         02  n  23.0   1.0       02
      Q1230  0.08344     HI  20  n 13.290 0.045         02  n  65.0   6.0       02
      Q1230  0.07839   CIII  38  n 15.856 1.000         23  ~  14.5   0.0       23
      Q1230  0.07807    CIV   2  n 14.177 0.500         23  n  12.6   2.4       23
      Q1230  0.07805  SiIII  24  n 12.300 0.070         02  n  21.0   5.0       02
      Q1230  0.07805     HI  21  n 15.060 0.220         02  n  26.0   1.6       02
      Q1230  0.07805   SiIV   9  n 12.700 0.160         02  ~  13.3   0.0       02
      Q1230  0.07804   CIII  39  n 14.114 0.400         23  n  26.5  19.2       23
      Q1230  0.07793    CIV   3  n 13.568 0.094         23  n  16.9   4.2       23
      Q1230  0.07775  SiIII  25  n 11.966 0.110         23  n  10.5   3.4       23
      Q1230  0.07773   SiIV  10  n 12.515 0.123       2324  n  13.9   3.2     2324
      Q1230  0.07773    CIV   4  n 13.980 0.067         23  n  13.3   2.0       23
      Q1230  0.07766     HI  22  n 14.444 0.031         23  n  38.6   1.4       23
      Q1230  0.07763    CIV   5  n 13.575 0.104         23  n   6.4   2.0       23
      Q1230  0.07754    CIV   6  n 13.489 0.067         23  n  11.5   2.2       23
      Q1230  0.07177     HI  23  n 13.480 0.020         02  n  23.0   1.0       02
      Q1230  0.04886     HI  26  n 13.050 0.050         02  n  17.0   2.0       02
      Q1230  0.04886    CIV   7  n 13.000 0.160         02  n  21.0   9.0       02
      Q1230  0.04848     HI  27  n 13.380 0.030         02  n  28.0   2.0       02
      Q1230  0.04131     HI  30  n 13.351 0.039         23  n  31.6   3.0       23
      Q1230  0.02762     HI  31  n 12.640 0.090         02  n  11.0   3.0       02
      Q1230  0.02516     HI  32  n 13.090 0.065         02  n  28.0   5.0       02
      Q1230  0.00620     HI  33  n 13.290 0.070         02  n  38.0   7.0       02
      Q1230  0.00578  SiIII  36  n 15.168 0.308         23  ~   2.0   0.0       23
      Q1230  0.00575    CII  15  n 13.696 0.025         23  n  12.0   0.8       23
      Q1230  0.00574    CIV   8  n 13.313 0.043         23  n  10.9   1.5       23
      Q1230  0.00574   SiIV  11  n 12.861 0.033         23  n   8.1   1.0       23
      Q1230  0.00573   SiII  28  n 12.495 0.061         23  n   5.8   1.2       23
      Q1230  0.00567     HI  34  n 15.274 0.224         23  n  36.4   2.9       23
      Q1230  0.00565  SiIII  37  n 12.819 0.197         23  n  17.1   6.1       23
      Q1230  0.00563    CII  16  n 13.231 0.052         23  n   8.6   1.4       23
      Q1230  0.00562   SiIV  12  n 12.407 0.092         23  n   9.2   2.4       23
      Q1230  0.00562   SiII  29  n 12.412 0.087         23  n  18.5   4.7       23
      Q1230  0.00497     HI  35  n 13.620 0.050         02  n  20.0   1.0       02
      TON28  0.33021     HI   1  n 12.985 0.185         24  ~  28.0   0.0       24
      TON28  0.33021    OVI  19  n 14.181 0.030       1623  n   9.9   0.7     1623
      TON28  0.28814     HI   2  n 12.920 0.170         02  n  11.0   5.0       02
      TON28  0.27338    OVI  27  n 13.297 0.097     020316  n  20.0   3.7     0316
      TON28  0.27338     HI   3  n 14.210 0.050     020306  n  25.3   2.1     0203
      TON28  0.24859    OVI  29  n 13.130 0.160         02  n  13.0   5.0       02
      TON28  0.24859     HI   4  n 15.140 0.115         02  n  19.0   2.0       02
      TON28  0.24292    OVI  31  n 13.150 0.170         02  n  11.0   5.0       02
      TON28  0.24292     HI   5  n 12.930 0.090         02  n   8.0   2.0       02
      TON28  0.23341     HI   6  n 13.090 0.070         02  n  18.0   3.0       02
      TON28  0.23130   CIII  39  n 12.980 0.130         02  n  32.0  13.0       02
      TON28  0.23130     HI   7  n 13.800 0.075         02  n  25.3   6.3     0223
      TON28  0.23005     HI   8  n 14.120 0.090         02  n  29.5   3.0       02
      TON28  0.21251     HI   9  n 13.960 0.125         02  n  46.8   6.4       02
      TON28  0.20510     HI  10  n 13.120 0.085         02  n  11.0   4.0       02
      TON28  0.18871     HI  11  n 13.320 0.150         02  n  15.0   3.0       02
      TON28  0.18748     HI  12  n 12.820 0.120         02  n  13.0   4.0       02
      TON28  0.18338     HI  13  n 13.190 0.060         02  n  24.0   3.0       02
      TON28  0.17251    OVI  38  n 13.740 0.110         02  n  26.0   8.0       02
      TON28  0.17251     HI  14  n 13.220 0.065         02  n  40.0   7.0       02
      TON28  0.15880     HI  15  n 13.460 0.030         02  n  21.0   1.0       02
      TON28  0.14388     HI  16  n 13.110 0.075         02  ~  14.0   0.0       02
      TON28  0.13782     HI  17  n 13.710 0.030         02  n  35.0   3.0       02
      TON28  0.13781    OVI  40  n 13.825 0.183       0223  n  13.6   7.5     0223
      TON28  0.13756     HI  18  n 14.950 0.076       0216  n  32.7   1.4     0216
      TON28  0.13746    OVI  41  n 14.177 0.273       0223  n  18.2   7.9     0223
      TON28  0.13362     HI  20  n 13.780 0.070         02  n  18.0   1.0       02
      TON28  0.11347     HI  21  n 13.730 0.040         02  n  57.0   5.0       02
      TON28  0.11284     HI  22  n 13.040 0.200         02  n   8.0   3.0       02
      TON28  0.10678     HI  23  n 13.310 0.080         02  n  46.0   7.0       02
      TON28  0.10562     HI  24  n 12.780 0.110         02  n   9.0   2.0       02
      TON28  0.09295     HI  25  n 13.890 0.080         02  n  19.0   2.0       02
      TON28  0.08978     HI  26  n 13.860 0.030         02  n  30.0   1.0       02
      TON28  0.07700     HI  28  n 13.050 0.070         02  n  13.0   2.0       02
      TON28  0.06471     HI  30  n 13.380 0.090         02  n  41.0   7.0       02
      TON28  0.05123     HI  32  n 13.140 0.085         02  ~  46.0   0.0       02
      TON28  0.03357     HI  33  n 13.400 0.050         02  n  75.0   7.0       02
      TON28  0.02127     HI  34  n 13.040 0.150         02  n  14.0   4.0       02
      TON28  0.01533     HI  35  n 14.170 0.345         02  n  35.0   7.1       02
      TON28  0.01328     HI  36  n 12.940 0.100         02  n  13.0   3.0       02
      TON28  0.00356     HI  37  n 14.020 0.060         02  n  37.0   3.0       02
    TONS180  0.04561     HI   1  n 13.999 0.133         18  n  36.5   6.1     1824
    TONS180  0.04560    OVI   7  n 13.740 0.060         18  ~  33.3   0.0       18
    TONS180  0.04560   CIII  11  n 12.950 0.070         18  ~  13.0   0.0       18
    TONS180  0.04505     HI   2  n 13.662 0.178         18  n  58.0   7.0       18
    TONS180  0.04360    OVI   8  n 13.430 0.020         18  ~  40.0   0.0       18
    TONS180  0.04356     HI   3  n 14.082 0.382         18  n  31.5   3.9       18
    TONS180  0.04304     HI   4  n 13.763 0.448         18  n  81.0  15.0       18
    TONS180  0.02340    OVI  10  n 13.480 0.050         18  ~  30.0   0.0       18
    TONS180  0.02339     HI   5  n 14.385 0.378         18  n  36.0   3.4       18
    TONS180  0.01834     HI   6  n 13.992 0.161         18  n  24.9  13.1       23
    TONS210  0.11063     HI   2  n 13.173 0.029         23  n  51.0   3.0     2324
    TONS210  0.11053  SiIII   4  n 12.082 0.190         23  n  12.0   6.0       23
    TONS210  0.08571     HI   5  n 13.352 0.046         23  n  35.0   3.0       23
    TONS210  0.07476     HI   6  n 12.925 0.141         23  n  12.0   3.0       23
    TONS210  0.06731    SII   3  n 13.912 0.097       2324  n   9.0   2.0       23
    TONS210  0.06730     HI   7  n 13.117 0.080         23  n  44.0   9.0       23
    TONS210  0.06728   SiIV   1  n 12.767 0.200         24  n  24.0  12.0       24
    TONS210  0.05069     HI   8  n 12.968 0.082         23  n  20.0   4.0       23
    TONS210  0.04258     HI   9  n 13.746 0.059         23  n  14.0   2.0       23
    TONS210  0.04191     HI  10  n 13.290 0.046         23  n  18.0   2.0       23
    TONS210  0.01908     HI  11  n 13.020 0.128         23  n  30.0   8.0       23
    TONS210  0.00822     HI  12  n 13.012 0.112         23  n  21.0   6.0       23

